Amplitudes for the n = 3 moment of the Wilson operator at two loops in the RI/'SMOM scheme

The renormalization of the third moment of the twist-2 flavour non-singlet Wilson operator is given to two loops in the RI'/SMOM renormalization scheme. This involves renormalizing the operator itself and the two total derivative operators into which it mixes by inserting it into a quark 2-point function and evaluating the amplitudes at the symmetric subtraction point. The corresponding two loop conversion functions are derived from which the three loop Landau gauge anomalous dimension is deduced. The full set of amplitudes for the two loop Green's function for each of the operators are given in both the MSbar and RI'/SMOM schemes.

==> anc/qcdrissmomw3.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                   Electronic version of amplitudes, anomalous
                       dimensions and conversion functions.

Notation:

The label Sigma_* on a set of terms flags the corresponding amplitude.
a is the coupling constant.
alr is the gauge parameter.
Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
z3 is zeta(3) where zeta(x) is the Riemann zeta function.
psiprime(x) is the first derivative of psi(x).
psiprime3(x) is the third derivative of psi(x).
ssn(x) is s_n(x) for n = 2 and 3.
scripth312 and scripth432 are the harmonic polylogarithms defined in equation
(3.3) which combine to form the object Sigma.
ln(x) is the natural logarithm.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


dis3_msbar := 

       + mu^2*ggr^2*Cf*Sigma_1 * (
          - 1/108
          + 4/243*pi^2
          - 11/54*alr
          - 8/243*alr*pi^2
          - 2/81*psiprime(1/3)
          + 4/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_1 * (
          + 67/432
          - 20/243*pi^2
          + 10/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_1 * (
          - 947/1296
          - 1/27*scripth432
          - 1/27*scripth312
          + 1/4*z3
          - 551/1458*pi^2
          - 32/729*pi^4
          - 95/144*alr
          + 2/27*alr*scripth432
          + 2/27*alr*scripth312
          - 2/3*alr*z3
          - 169/486*alr*pi^2
          - 4/243*alr*pi^4
          - 133/648*alr^2
          - 25/729*alr^2*pi^2
          + 5*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          - 10*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          - 25/3*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          + 20/3*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          + 551/972*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          + 169/324*psiprime(1/3)*alr
          + 25/486*psiprime(1/3)*alr^2
          - 4/81*psiprime(1/3)^2
          + 2/243*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 145/3888/(sqrt(3))*pi^3
          - 29/972/(sqrt(3))*alr*pi^3
          - 5/12/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          + 5/144/(sqrt(3))*ln(3)^2*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_1 * (
          - 29401/10368
          - 2/27*scripth432
          - 2/27*scripth312
          + 14/3*z3
          + 1043/486*pi^2
          + 136/729*pi^4
          + 1375/648*alr
          + 4/27*alr*scripth432
          + 4/27*alr*scripth312
          + 181/729*alr*pi^2
          + 16/729*alr*pi^4
          - 8/81*alr^2
          - 10/729*alr^2*pi^2
          - 32*ss2(1/6*pi)
          + 64*ss2(1/2*pi)
          + 160/3*ss3(1/6*pi)
          - 128/3*ss3(1/2*pi)
          - 1043/324*psiprime(1/3)
          - 32/243*psiprime(1/3)*pi^2
          - 181/486*psiprime(1/3)*alr
          + 5/243*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)^2
          - 13/243*psiprime3(1/3)
          - 2/243*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_2 * (
          - 35/72
          - 5/27*alr
          - 4/243*alr*pi^2
          + 2/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_2 * (
          + 2125/864
          - 2/243*pi^2
          + 1/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_2 * (
          - 6929/1296
          - 1/54*scripth432
          - 1/54*scripth312
          + 5/12*z3
          - 977/1458*pi^2
          - 31/729*pi^4
          - 13/24*alr
          + 1/27*alr*scripth432
          + 1/27*alr*scripth312
          - 5/6*alr*z3
          - 319/972*alr*pi^2
          - 2/81*alr*pi^4
          - 13/81*alr^2
          - 5/729*alr^2*pi^2
          + 8*ss2(1/6*pi)
          + 5*ss2(1/6*pi)*alr
          - 16*ss2(1/2*pi)
          - 10*ss2(1/2*pi)*alr
          - 40/3*ss3(1/6*pi)
          - 25/3*ss3(1/6*pi)*alr
          + 32/3*ss3(1/2*pi)
          + 20/3*ss3(1/2*pi)*alr
          + 977/972*psiprime(1/3)
          + 8/243*psiprime(1/3)*pi^2
          + 319/648*psiprime(1/3)*alr
          + 5/486*psiprime(1/3)*alr^2
          - 2/81*psiprime(1/3)^2
          + 23/1944*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*alr
          - 29/486/(sqrt(3))*pi^3
          - 145/3888/(sqrt(3))*alr*pi^3
          - 2/3/(sqrt(3))*ln(3)*pi
          - 5/12/(sqrt(3))*ln(3)*alr*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          + 5/144/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_2 * (
          + 11039/20736
          + 67/9*z3
          + 9125/2916*pi^2
          + 20/81*pi^4
          + 89/81*alr
          + 2/27*alr*scripth432
          + 2/27*alr*scripth312
          + 13/729*alr*pi^2
          + 8/729*alr*pi^4
          - 23/162*alr^2
          - 20/729*alr^2*pi^2
          - 140/3*ss2(1/6*pi)
          + 280/3*ss2(1/2*pi)
          + 700/9*ss3(1/6*pi)
          - 560/9*ss3(1/2*pi)
          - 9125/1944*psiprime(1/3)
          - 16/243*psiprime(1/3)*pi^2
          - 13/486*psiprime(1/3)*alr
          + 10/243*psiprime(1/3)*alr^2
          + 4/81*psiprime(1/3)^2
          - 41/486*psiprime3(1/3)
          - 1/243*psiprime3(1/3)*alr
          + 1015/2916/(sqrt(3))*pi^3
          + 35/9/(sqrt(3))*ln(3)*pi
          - 35/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*Sigma_3 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_3 * (
          + 203/108
          + 32/243*pi^2
          - 35/54*alr
          - 32/243*alr*pi^2
          - 16/81*psiprime(1/3)
          + 16/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_3 * (
          - 26573/3888
          - 116/243*pi^2
          + 58/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_3 * (
          + 70771/3888
          - 13/27*scripth432
          - 13/27*scripth312
          - 97/12*z3
          - 593/486*pi^2
          - 134/729*pi^4
          - 157/48*alr
          + 8/27*alr*scripth432
          + 8/27*alr*scripth312
          + 2/3*alr*z3
          - 7/486*alr*pi^2
          + 4/243*alr*pi^4
          - 56/81*alr^2
          - 97/729*alr^2*pi^2
          + 37*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*alr
          - 74*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*alr
          - 185/3*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*alr
          + 148/3*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*alr
          + 593/324*psiprime(1/3)
          - 8/243*psiprime(1/3)*pi^2
          + 7/324*psiprime(1/3)*alr
          + 97/486*psiprime(1/3)*alr^2
          + 2/81*psiprime(1/3)^2
          + 71/972*psiprime3(1/3)
          - 1/162*psiprime3(1/3)*alr
          - 1073/3888/(sqrt(3))*pi^3
          + 29/972/(sqrt(3))*alr*pi^3
          - 37/12/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)*alr*pi
          + 37/144/(sqrt(3))*ln(3)^2*pi
          - 1/36/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_3 * (
          - 372155/31104
          - 16/27*scripth432
          - 16/27*scripth312
          + 106/9*z3
          + 8801/1458*pi^2
          + 212/729*pi^4
          + 889/216*alr
          + 16/27*alr*scripth432
          + 16/27*alr*scripth312
          + 4/3*alr*z3
          - 11/9*alr*pi^2
          + 64/729*alr*pi^4
          - 25/162*alr^2
          - 46/729*alr^2*pi^2
          - 296/3*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          + 592/3*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          + 1480/9*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          - 1184/9*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 8801/972*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          + 11/6*psiprime(1/3)*alr
          + 23/243*psiprime(1/3)*alr^2
          - 4/81*psiprime(1/3)^2
          - 19/162*psiprime3(1/3)
          - 8/243*psiprime3(1/3)*alr
          + 1073/1458/(sqrt(3))*pi^3
          - 29/243/(sqrt(3))*alr*pi^3
          + 74/9/(sqrt(3))*ln(3)*pi
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 37/54/(sqrt(3))*ln(3)^2*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_4 * (
          + 7/9
          + 8/81*pi^2
          - 58/81*alr
          - 104/729*alr*pi^2
          - 4/27*psiprime(1/3)
          + 52/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_4 * (
          - 583/243
          - 848/2187*pi^2
          + 424/729*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_4 * (
          + 1495/243
          - 20/81*scripth432
          - 20/81*scripth312
          - 17/9*z3
          - 1405/2187*pi^2
          - 32/243*pi^4
          - 199/162*alr
          + 26/81*alr*scripth432
          + 26/81*alr*scripth312
          - 67/9*alr*z3
          - 2455/729*alr*pi^2
          - 152/729*alr*pi^4
          - 343/486*alr^2
          - 301/2187*alr^2*pi^2
          + 28/3*ss2(1/6*pi)
          + 140/3*ss2(1/6*pi)*alr
          - 56/3*ss2(1/2*pi)
          - 280/3*ss2(1/2*pi)*alr
          - 140/9*ss3(1/6*pi)
          - 700/9*ss3(1/6*pi)*alr
          + 112/9*ss3(1/2*pi)
          + 560/9*ss3(1/2*pi)*alr
          + 1405/1458*psiprime(1/3)
          + 64/243*psiprime(1/3)*pi^2
          + 2455/486*psiprime(1/3)*alr
          + 301/1458*psiprime(1/3)*alr^2
          - 16/81*psiprime(1/3)^2
          + 4/243*psiprime3(1/3)
          + 19/243*psiprime3(1/3)*alr
          - 203/2916/(sqrt(3))*pi^3
          - 1015/2916/(sqrt(3))*alr*pi^3
          - 7/9/(sqrt(3))*ln(3)*pi
          - 35/9/(sqrt(3))*ln(3)*alr*pi
          + 7/108/(sqrt(3))*ln(3)^2*pi
          + 35/108/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_4 * (
          - 28555/1944
          - 4/9*scripth432
          - 4/9*scripth312
          + 44*z3
          + 38360/2187*pi^2
          + 112/81*pi^4
          + 3725/486*alr
          + 52/81*alr*scripth432
          + 52/81*alr*scripth312
          - 4/9*alr*z3
          + 2426/2187*alr*pi^2
          + 208/2187*alr*pi^4
          - 92/243*alr^2
          - 178/2187*alr^2*pi^2
          - 264*ss2(1/6*pi)
          - 16/3*ss2(1/6*pi)*alr
          + 528*ss2(1/2*pi)
          + 32/3*ss2(1/2*pi)*alr
          + 440*ss3(1/6*pi)
          + 80/9*ss3(1/6*pi)*alr
          - 352*ss3(1/2*pi)
          - 64/9*ss3(1/2*pi)*alr
          - 19180/729*psiprime(1/3)
          - 128/243*psiprime(1/3)*pi^2
          - 1213/729*psiprime(1/3)*alr
          + 89/729*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)^2
          - 110/243*psiprime3(1/3)
          - 26/729*psiprime3(1/3)*alr
          + 319/162/(sqrt(3))*pi^3
          + 29/729/(sqrt(3))*alr*pi^3
          + 22/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)*alr*pi
          - 11/6/(sqrt(3))*ln(3)^2*pi
          - 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_5 * (
          + 89/162
          + 32/729*pi^2
          - 47/81*alr
          - 88/729*alr*pi^2
          - 16/243*psiprime(1/3)
          + 44/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 595/486
          - 280/2187*pi^2
          + 140/729*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_5 * (
          + 1307/324
          - 10/81*scripth432
          - 10/81*scripth312
          - 67/18*z3
          - 1024/729*pi^2
          - 100/729*pi^4
          - 533/648*alr
          + 22/81*alr*scripth432
          + 22/81*alr*scripth312
          - 59/9*alr*z3
          - 1874/729*alr*pi^2
          - 44/243*alr*pi^4
          - 493/972*alr^2
          - 221/2187*alr^2*pi^2
          + 58/3*ss2(1/6*pi)
          + 112/3*ss2(1/6*pi)*alr
          - 116/3*ss2(1/2*pi)
          - 224/3*ss2(1/2*pi)*alr
          - 290/9*ss3(1/6*pi)
          - 560/9*ss3(1/6*pi)*alr
          + 232/9*ss3(1/2*pi)
          + 448/9*ss3(1/2*pi)*alr
          + 512/243*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 937/243*psiprime(1/3)*alr
          + 221/1458*psiprime(1/3)*alr^2
          - 8/81*psiprime(1/3)^2
          + 17/486*psiprime3(1/3)
          + 11/162*psiprime3(1/3)*alr
          - 841/5832/(sqrt(3))*pi^3
          - 203/729/(sqrt(3))*alr*pi^3
          - 29/18/(sqrt(3))*ln(3)*pi
          - 28/9/(sqrt(3))*ln(3)*alr*pi
          + 29/216/(sqrt(3))*ln(3)^2*pi
          + 7/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_5 * (
          - 38963/3888
          - 16/81*scripth432
          - 16/81*scripth312
          + 460/9*z3
          + 45188/2187*pi^2
          + 3488/2187*pi^4
          + 4111/972*alr
          + 44/81*alr*scripth432
          + 44/81*alr*scripth312
          + 4/9*alr*z3
          - 850/2187*alr*pi^2
          + 176/2187*alr*pi^4
          - 106/243*alr^2
          - 218/2187*alr^2*pi^2
          - 944/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          + 1888/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          + 4720/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          - 3776/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 22594/729*psiprime(1/3)
          - 64/243*psiprime(1/3)*pi^2
          + 425/729*psiprime(1/3)*alr
          + 109/729*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)^2
          - 412/729*psiprime3(1/3)
          - 22/729*psiprime3(1/3)*alr
          + 1711/729/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          + 236/9/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 59/27/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_6 * (
          + 221/162
          + 128/729*pi^2
          - 94/81*alr
          - 176/729*alr*pi^2
          - 64/243*psiprime(1/3)
          + 88/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_6 * (
          - 2027/486
          - 1304/2187*pi^2
          + 652/729*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_6 * (
          + 13343/972
          - 50/81*scripth432
          - 50/81*scripth312
          - 50/3*z3
          - 10853/2187*pi^2
          - 350/729*pi^4
          - 1187/324*alr
          + 44/81*alr*scripth432
          + 44/81*alr*scripth312
          - 34/9*alr*z3
          - 799/729*alr*pi^2
          - 58/729*alr*pi^4
          - 553/486*alr^2
          - 493/2187*alr^2*pi^2
          + 94*ss2(1/6*pi)
          + 38/3*ss2(1/6*pi)*alr
          - 188*ss2(1/2*pi)
          - 76/3*ss2(1/2*pi)*alr
          - 470/3*ss3(1/6*pi)
          - 190/9*ss3(1/6*pi)*alr
          + 376/3*ss3(1/2*pi)
          + 152/9*ss3(1/2*pi)*alr
          + 10853/1458*psiprime(1/3)
          + 799/486*psiprime(1/3)*alr
          + 493/1458*psiprime(1/3)*alr^2
          + 175/972*psiprime3(1/3)
          + 29/972*psiprime3(1/3)*alr
          - 1363/1944/(sqrt(3))*pi^3
          - 551/5832/(sqrt(3))*alr*pi^3
          - 47/6/(sqrt(3))*ln(3)*pi
          - 19/18/(sqrt(3))*ln(3)*alr*pi
          + 47/72/(sqrt(3))*ln(3)^2*pi
          + 19/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_6 * (
          - 24025/1296
          - 64/81*scripth432
          - 64/81*scripth312
          + 556/9*z3
          + 18772/729*pi^2
          + 4016/2187*pi^4
          + 3505/324*alr
          + 88/81*alr*scripth432
          + 88/81*alr*scripth312
          + 20/9*alr*z3
          - 1252/729*alr*pi^2
          + 352/2187*alr*pi^4
          - 152/243*alr^2
          - 334/2187*alr^2*pi^2
          - 1232/3*ss2(1/6*pi)
          + 80/3*ss2(1/6*pi)*alr
          + 2464/3*ss2(1/2*pi)
          - 160/3*ss2(1/2*pi)*alr
          + 6160/9*ss3(1/6*pi)
          - 400/9*ss3(1/6*pi)*alr
          - 4928/9*ss3(1/2*pi)
          + 320/9*ss3(1/2*pi)*alr
          - 9386/243*psiprime(1/3)
          + 626/243*psiprime(1/3)*alr
          + 167/729*psiprime(1/3)*alr^2
          - 502/729*psiprime3(1/3)
          - 44/729*psiprime3(1/3)*alr
          + 2233/729/(sqrt(3))*pi^3
          - 145/729/(sqrt(3))*alr*pi^3
          + 308/9/(sqrt(3))*ln(3)*pi
          - 20/9/(sqrt(3))*ln(3)*alr*pi
          - 77/27/(sqrt(3))*ln(3)^2*pi
          + 5/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_7 * (
          + 137/54
          + 80/243*pi^2
          - 194/81*alr
          - 400/729*alr*pi^2
          - 40/81*psiprime(1/3)
          + 200/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 3847/486
          - 1960/2187*pi^2
          + 980/729*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_7 * (
          + 6527/243
          - 70/81*scripth432
          - 70/81*scripth312
          - 737/18*z3
          - 28847/2187*pi^2
          - 274/243*pi^4
          - 6035/648*alr
          + 100/81*alr*scripth432
          + 100/81*alr*scripth312
          + 4/9*alr*z3
          + 727/729*alr*pi^2
          + 74/729*alr*pi^4
          - 2455/972*alr^2
          - 1229/2187*alr^2*pi^2
          + 680/3*ss2(1/6*pi)
          - 86/3*ss2(1/6*pi)*alr
          - 1360/3*ss2(1/2*pi)
          + 172/3*ss2(1/2*pi)*alr
          - 3400/9*ss3(1/6*pi)
          + 430/9*ss3(1/6*pi)*alr
          + 2720/9*ss3(1/2*pi)
          - 344/9*ss3(1/2*pi)*alr
          + 28847/1458*psiprime(1/3)
          - 16/243*psiprime(1/3)*pi^2
          - 727/486*psiprime(1/3)*alr
          + 1229/1458*psiprime(1/3)*alr^2
          + 4/81*psiprime(1/3)^2
          + 419/972*psiprime3(1/3)
          - 37/972*psiprime3(1/3)*alr
          - 2465/1458/(sqrt(3))*pi^3
          + 1247/5832/(sqrt(3))*alr*pi^3
          - 170/9/(sqrt(3))*ln(3)*pi
          + 43/18/(sqrt(3))*ln(3)*alr*pi
          + 85/54/(sqrt(3))*ln(3)^2*pi
          - 43/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_7 * (
          - 141451/3888
          - 40/27*scripth432
          - 40/27*scripth312
          + 284/3*z3
          + 87364/2187*pi^2
          + 1976/729*pi^4
          + 25415/972*alr
          + 200/81*alr*scripth432
          + 200/81*alr*scripth312
          + 52/9*alr*z3
          - 9146/2187*alr*pi^2
          + 800/2187*alr*pi^4
          - 455/486*alr^2
          - 542/2187*alr^2*pi^2
          - 640*ss2(1/6*pi)
          + 208/3*ss2(1/6*pi)*alr
          + 1280*ss2(1/2*pi)
          - 416/3*ss2(1/2*pi)*alr
          + 3200/3*ss3(1/6*pi)
          - 1040/9*ss3(1/6*pi)*alr
          - 2560/3*ss3(1/2*pi)
          + 832/9*ss3(1/2*pi)*alr
          - 43682/729*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 4573/729*psiprime(1/3)*alr
          + 271/729*psiprime(1/3)*alr^2
          - 8/81*psiprime(1/3)^2
          - 251/243*psiprime3(1/3)
          - 100/729*psiprime3(1/3)*alr
          + 1160/243/(sqrt(3))*pi^3
          - 377/729/(sqrt(3))*alr*pi^3
          + 160/3/(sqrt(3))*ln(3)*pi
          - 52/9/(sqrt(3))*ln(3)*alr*pi
          - 40/9/(sqrt(3))*ln(3)^2*pi
          + 13/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_8 * (
          + 1/6
          - 14/81*alr
          - 40/729*alr*pi^2
          + 20/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_8 * (
          - 391/486
          - 232/2187*pi^2
          + 116/729*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_8 * (
          + 890/243
          + 2/81*scripth432
          + 2/81*scripth312
          - 221/18*z3
          - 12167/2187*pi^2
          - 98/243*pi^4
          + 157/648*alr
          + 10/81*alr*scripth432
          + 10/81*alr*scripth312
          - 50/9*alr*z3
          - 1451/729*alr*pi^2
          - 118/729*alr*pi^4
          - 295/972*alr^2
          - 149/2187*alr^2*pi^2
          + 236/3*ss2(1/6*pi)
          + 94/3*ss2(1/6*pi)*alr
          - 472/3*ss2(1/2*pi)
          - 188/3*ss2(1/2*pi)*alr
          - 1180/9*ss3(1/6*pi)
          - 470/9*ss3(1/6*pi)*alr
          + 944/9*ss3(1/2*pi)
          + 376/9*ss3(1/2*pi)*alr
          + 12167/1458*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 1451/486*psiprime(1/3)*alr
          + 149/1458*psiprime(1/3)*alr^2
          - 8/81*psiprime(1/3)^2
          + 131/972*psiprime3(1/3)
          + 59/972*psiprime3(1/3)*alr
          - 1711/2916/(sqrt(3))*pi^3
          - 1363/5832/(sqrt(3))*alr*pi^3
          - 59/9/(sqrt(3))*ln(3)*pi
          - 47/18/(sqrt(3))*ln(3)*alr*pi
          + 59/108/(sqrt(3))*ln(3)^2*pi
          + 47/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_8 * (
          - 55147/3888
          + 60*z3
          + 53728/2187*pi^2
          + 464/243*pi^4
          + 5951/972*alr
          + 20/81*alr*scripth432
          + 20/81*alr*scripth312
          + 4/9*alr*z3
          + 562/2187*alr*pi^2
          + 80/2187*alr*pi^4
          + 85/486*alr^2
          - 2/2187*alr^2*pi^2
          - 384*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          + 768*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          + 640*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          - 512*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 26864/729*psiprime(1/3)
          - 64/243*psiprime(1/3)*pi^2
          - 281/729*psiprime(1/3)*alr
          + 1/729*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)^2
          - 166/243*psiprime3(1/3)
          - 10/729*psiprime3(1/3)*alr
          + 232/81/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          + 32/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 8/3/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_9 * (
          + 25/162
          - 8/729*pi^2
          + 8/81*alr
          - 8/729*alr*pi^2
          + 4/243*psiprime(1/3)
          + 4/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_9 * (
          - 371/486
          - 152/2187*pi^2
          + 76/729*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_9 * (
          + 617/324
          - 2/81*scripth432
          - 2/81*scripth312
          - 4/9*z3
          - 647/729*pi^2
          - 34/729*pi^4
          + 589/324*alr
          + 2/81*alr*scripth432
          + 2/81*alr*scripth312
          - 22/3*alr*z3
          - 2107/729*alr*pi^2
          - 2/9*alr*pi^4
          + 59/486*alr^2
          + 11/2187*alr^2*pi^2
          + 14/3*ss2(1/6*pi)
          + 46*ss2(1/6*pi)*alr
          - 28/3*ss2(1/2*pi)
          - 92*ss2(1/2*pi)*alr
          - 70/9*ss3(1/6*pi)
          - 230/3*ss3(1/6*pi)*alr
          + 56/9*ss3(1/2*pi)
          + 184/3*ss3(1/2*pi)*alr
          + 647/486*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 2107/486*psiprime(1/3)*alr
          - 11/1458*psiprime(1/3)*alr^2
          - 8/81*psiprime(1/3)^2
          + 1/972*psiprime3(1/3)
          + 1/12*psiprime3(1/3)*alr
          - 203/5832/(sqrt(3))*pi^3
          - 667/1944/(sqrt(3))*alr*pi^3
          - 7/18/(sqrt(3))*ln(3)*pi
          - 23/6/(sqrt(3))*ln(3)*alr*pi
          + 7/216/(sqrt(3))*ln(3)^2*pi
          + 23/72/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_9 * (
          - 25675/3888
          + 4/81*scripth432
          + 4/81*scripth312
          + 36*z3
          + 32968/2187*pi^2
          + 2512/2187*pi^4
          - 169/972*alr
          + 4/81*alr*scripth432
          + 4/81*alr*scripth312
          - 4/9*alr*z3
          + 616/2187*alr*pi^2
          + 16/2187*alr*pi^4
          + 1/243*alr^2
          - 82/2187*alr^2*pi^2
          - 224*ss2(1/6*pi)
          - 16/3*ss2(1/6*pi)*alr
          + 448*ss2(1/2*pi)
          + 32/3*ss2(1/2*pi)*alr
          + 1120/3*ss3(1/6*pi)
          + 80/9*ss3(1/6*pi)*alr
          - 896/3*ss3(1/2*pi)
          - 64/9*ss3(1/2*pi)*alr
          - 16484/729*psiprime(1/3)
          - 64/243*psiprime(1/3)*pi^2
          - 308/729*psiprime(1/3)*alr
          + 41/729*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)^2
          - 290/729*psiprime3(1/3)
          - 2/729*psiprime3(1/3)*alr
          + 406/243/(sqrt(3))*pi^3
          + 29/729/(sqrt(3))*alr*pi^3
          + 56/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)*alr*pi
          - 14/9/(sqrt(3))*ln(3)^2*pi
          - 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_10 * (
          + 133/162
          + 64/729*pi^2
          - 17/81*alr
          - 64/729*alr*pi^2
          - 32/243*psiprime(1/3)
          + 32/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_10 * (
          - 1531/486
          - 856/2187*pi^2
          + 428/729*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_10 * (
          + 9181/972
          - 34/81*scripth432
          - 34/81*scripth312
          - 155/18*z3
          - 6646/2187*pi^2
          - 64/243*pi^4
          + 499/648*alr
          + 16/81*alr*scripth432
          + 16/81*alr*scripth312
          - 67/9*alr*z3
          - 2066/729*alr*pi^2
          - 152/729*alr*pi^4
          - 133/972*alr^2
          - 149/2187*alr^2*pi^2
          + 146/3*ss2(1/6*pi)
          + 128/3*ss2(1/6*pi)*alr
          - 292/3*ss2(1/2*pi)
          - 256/3*ss2(1/2*pi)*alr
          - 730/9*ss3(1/6*pi)
          - 640/9*ss3(1/6*pi)*alr
          + 584/9*ss3(1/2*pi)
          + 512/9*ss3(1/2*pi)*alr
          + 3323/729*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          + 1033/243*psiprime(1/3)*alr
          + 149/1458*psiprime(1/3)*alr^2
          - 4/81*psiprime(1/3)^2
          + 22/243*psiprime3(1/3)
          + 19/243*psiprime3(1/3)*alr
          - 2117/5832/(sqrt(3))*pi^3
          - 232/729/(sqrt(3))*alr*pi^3
          - 73/18/(sqrt(3))*ln(3)*pi
          - 32/9/(sqrt(3))*ln(3)*alr*pi
          + 73/216/(sqrt(3))*ln(3)^2*pi
          + 8/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_10 * (
          - 5243/432
          - 32/81*scripth432
          - 32/81*scripth312
          + 140/3*z3
          + 1640/81*pi^2
          + 3016/2187*pi^4
          + 505/324*alr
          + 32/81*alr*scripth432
          + 32/81*alr*scripth312
          + 4/9*alr*z3
          - 514/729*alr*pi^2
          + 128/2187*alr*pi^4
          - 61/243*alr^2
          - 182/2187*alr^2*pi^2
          - 304*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          + 608*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          + 1520/3*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          - 1216/3*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 820/27*psiprime(1/3)
          - 32/243*psiprime(1/3)*pi^2
          + 257/243*psiprime(1/3)*alr
          + 91/729*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)^2
          - 365/729*psiprime3(1/3)
          - 16/729*psiprime3(1/3)*alr
          + 551/243/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          + 76/3/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 19/9/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_11 * (
          + 77/27
          + 112/243*pi^2
          - 94/81*alr
          - 176/729*alr*pi^2
          - 56/81*psiprime(1/3)
          + 88/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_11 * (
          - 2743/243
          - 4304/2187*pi^2
          + 2152/729*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_11 * (
          + 8422/243
          - 164/81*scripth432
          - 164/81*scripth312
          - 329/9*z3
          - 22183/2187*pi^2
          - 88/81*pi^4
          - 541/162*alr
          + 44/81*alr*scripth432
          + 44/81*alr*scripth312
          - 49/9*alr*z3
          - 1285/729*alr*pi^2
          - 92/729*alr*pi^4
          - 559/486*alr^2
          - 517/2187*alr^2*pi^2
          + 652/3*ss2(1/6*pi)
          + 68/3*ss2(1/6*pi)*alr
          - 1304/3*ss2(1/2*pi)
          - 136/3*ss2(1/2*pi)*alr
          - 3260/9*ss3(1/6*pi)
          - 340/9*ss3(1/6*pi)*alr
          + 2608/9*ss3(1/2*pi)
          + 272/9*ss3(1/2*pi)*alr
          + 22183/1458*psiprime(1/3)
          - 32/243*psiprime(1/3)*pi^2
          + 1285/486*psiprime(1/3)*alr
          + 517/1458*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)^2
          + 103/243*psiprime3(1/3)
          + 23/486*psiprime3(1/3)*alr
          - 4727/2916/(sqrt(3))*pi^3
          - 493/2916/(sqrt(3))*alr*pi^3
          - 163/9/(sqrt(3))*ln(3)*pi
          - 17/9/(sqrt(3))*ln(3)*alr*pi
          + 163/108/(sqrt(3))*ln(3)^2*pi
          + 17/108/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_11 * (
          - 67339/1944
          - 56/27*scripth432
          - 56/27*scripth312
          + 220/3*z3
          + 72044/2187*pi^2
          + 1456/729*pi^4
          + 6125/486*alr
          + 88/81*alr*scripth432
          + 88/81*alr*scripth312
          + 20/9*alr*z3
          - 3058/2187*alr*pi^2
          + 352/2187*alr*pi^4
          - 146/243*alr^2
          - 286/2187*alr^2*pi^2
          - 536*ss2(1/6*pi)
          + 80/3*ss2(1/6*pi)*alr
          + 1072*ss2(1/2*pi)
          - 160/3*ss2(1/2*pi)*alr
          + 2680/3*ss3(1/6*pi)
          - 400/9*ss3(1/6*pi)*alr
          - 2144/3*ss3(1/2*pi)
          + 320/9*ss3(1/2*pi)*alr
          - 36022/729*psiprime(1/3)
          + 64/243*psiprime(1/3)*pi^2
          + 1529/729*psiprime(1/3)*alr
          + 143/729*psiprime(1/3)*alr^2
          - 16/81*psiprime(1/3)^2
          - 190/243*psiprime3(1/3)
          - 44/729*psiprime3(1/3)*alr
          + 1943/486/(sqrt(3))*pi^3
          - 145/729/(sqrt(3))*alr*pi^3
          + 134/3/(sqrt(3))*ln(3)*pi
          - 20/9/(sqrt(3))*ln(3)*alr*pi
          - 67/18/(sqrt(3))*ln(3)^2*pi
          + 5/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_12 * (
          + 1/81
          + 8/729*pi^2
          - 4/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_12 * (
          - 8/81
          - 8/243*pi^2
          + 4/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_12 * (
          - 2957/972
          - 2/27*scripth432
          - 2/27*scripth312
          + 289/18*z3
          + 12854/2187*pi^2
          + 116/243*pi^4
          + 1/8*alr
          - 2/3*alr*z3
          - 53/243*alr*pi^2
          - 16/729*alr*pi^4
          + 1/324*alr^2
          + 2/729*alr^2*pi^2
          - 286/3*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          + 572/3*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          + 1430/9*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          - 1144/9*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          - 6427/729*psiprime(1/3)
          + 53/162*psiprime(1/3)*alr
          - 1/243*psiprime(1/3)*alr^2
          - 29/162*psiprime3(1/3)
          + 2/243*psiprime3(1/3)*alr
          + 4147/5832/(sqrt(3))*pi^3
          - 29/972/(sqrt(3))*alr*pi^3
          + 143/18/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          - 143/216/(sqrt(3))*ln(3)^2*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_12 * (
          + 2627/486
          - 4/81*scripth432
          - 4/81*scripth312
          - 88/3*z3
          - 22852/2187*pi^2
          - 208/243*pi^4
          - 59/486*alr
          + 16/2187*alr*pi^2
          - 1/162*alr^2
          - 4/729*alr^2*pi^2
          + 168*ss2(1/6*pi)
          - 336*ss2(1/2*pi)
          - 280*ss3(1/6*pi)
          + 224*ss3(1/2*pi)
          + 11426/729*psiprime(1/3)
          - 8/729*psiprime(1/3)*alr
          + 2/243*psiprime(1/3)*alr^2
          + 26/81*psiprime3(1/3)
          - 203/162/(sqrt(3))*pi^3
          - 14/(sqrt(3))*ln(3)*pi
          + 7/6/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_13 * (
          + 2/81
          + 16/729*pi^2
          - 8/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_13 * (
          - 8/81
          - 40/729*pi^2
          + 20/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_13 * (
          - 4265/1944
          - 1/9*scripth432
          - 1/9*scripth312
          + 89/6*z3
          + 10810/2187*pi^2
          + 328/729*pi^4
          + 1/12*alr
          - 5/9*alr*z3
          - 83/486*alr*pi^2
          - 14/729*alr*pi^4
          + 1/162*alr^2
          + 4/729*alr^2*pi^2
          - 88*ss2(1/6*pi)
          + 10/3*ss2(1/6*pi)*alr
          + 176*ss2(1/2*pi)
          - 20/3*ss2(1/2*pi)*alr
          + 440/3*ss3(1/6*pi)
          - 50/9*ss3(1/6*pi)*alr
          - 352/3*ss3(1/2*pi)
          + 40/9*ss3(1/2*pi)*alr
          - 5405/729*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          + 83/324*psiprime(1/3)*alr
          - 2/243*psiprime(1/3)*alr^2
          - 4/81*psiprime(1/3)^2
          - 43/243*psiprime3(1/3)
          + 7/972*psiprime3(1/3)*alr
          + 319/486/(sqrt(3))*pi^3
          - 145/5832/(sqrt(3))*alr*pi^3
          + 22/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)*alr*pi
          - 11/18/(sqrt(3))*ln(3)^2*pi
          + 5/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_13 * (
          + 929/243
          - 8/81*scripth432
          - 8/81*scripth312
          - 232/9*z3
          - 17387/2187*pi^2
          - 568/729*pi^4
          + 13/243*alr
          + 104/2187*alr*pi^2
          - 1/81*alr^2
          - 8/729*alr^2*pi^2
          + 440/3*ss2(1/6*pi)
          - 880/3*ss2(1/2*pi)
          - 2200/9*ss3(1/6*pi)
          + 1760/9*ss3(1/2*pi)
          + 17387/1458*psiprime(1/3)
          - 32/243*psiprime(1/3)*pi^2
          - 52/729*psiprime(1/3)*alr
          + 4/243*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)^2
          + 25/81*psiprime3(1/3)
          - 1595/1458/(sqrt(3))*pi^3
          - 110/9/(sqrt(3))*ln(3)*pi
          + 55/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_14 * (
          + 19/81
          + 80/729*pi^2
          - 40/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_14 * (
          - 8/9
          - 280/729*pi^2
          + 140/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_14 * (
          - 683/972
          - 10/27*scripth432
          - 10/27*scripth312
          + 293/18*z3
          + 12950/2187*pi^2
          + 340/729*pi^4
          + 17/72*alr
          - 10/9*alr*z3
          - 77/243*alr*pi^2
          - 28/729*alr*pi^4
          + 19/324*alr^2
          + 20/729*alr^2*pi^2
          - 278/3*ss2(1/6*pi)
          + 20/3*ss2(1/6*pi)*alr
          + 556/3*ss2(1/2*pi)
          - 40/3*ss2(1/2*pi)*alr
          + 1390/9*ss3(1/6*pi)
          - 100/9*ss3(1/6*pi)*alr
          - 1112/9*ss3(1/2*pi)
          + 80/9*ss3(1/2*pi)*alr
          - 6475/729*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          + 77/162*psiprime(1/3)*alr
          - 10/243*psiprime(1/3)*alr^2
          - 4/81*psiprime(1/3)^2
          - 89/486*psiprime3(1/3)
          + 7/486*psiprime3(1/3)*alr
          + 4031/5832/(sqrt(3))*pi^3
          - 145/2916/(sqrt(3))*alr*pi^3
          + 139/18/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)*alr*pi
          - 139/216/(sqrt(3))*ln(3)^2*pi
          + 5/108/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_14 * (
          + 1517/486
          - 40/81*scripth432
          - 40/81*scripth312
          - 296/9*z3
          - 20068/2187*pi^2
          - 760/729*pi^4
          + 211/486*alr
          + 16/2187*alr*pi^2
          - 19/162*alr^2
          - 40/729*alr^2*pi^2
          + 520/3*ss2(1/6*pi)
          - 1040/3*ss2(1/2*pi)
          - 2600/9*ss3(1/6*pi)
          + 2080/9*ss3(1/2*pi)
          + 10034/729*psiprime(1/3)
          - 32/243*psiprime(1/3)*pi^2
          - 8/729*psiprime(1/3)*alr
          + 20/243*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)^2
          + 11/27*psiprime3(1/3)
          - 1885/1458/(sqrt(3))*pi^3
          - 130/9/(sqrt(3))*ln(3)*pi
          + 65/54/(sqrt(3))*ln(3)^2*pi
          )$

totdis3_msbar := 

       + mu^2*ggr^2*Cf*Sigma_1 * (
          - 11/18
          - 8/243*pi^2
          - 1/9*alr
          + 4/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_1 * (
          + 730/243
          + 68/729*pi^2
          - 34/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_1 * (
          - 15361/1944
          + 1/9*scripth432
          + 1/9*scripth312
          + 73/18*z3
          + 7/27*pi^2
          + 4/81*pi^4
          - 13/36*alr
          - 1/6*alr*z3
          - 37/162*alr*pi^2
          - 2/243*alr*pi^4
          - 5/72*alr^2
          + 1/81*alr^2*pi^2
          - 43/3*ss2(1/6*pi)
          + 3*ss2(1/6*pi)*alr
          + 86/3*ss2(1/2*pi)
          - 6*ss2(1/2*pi)*alr
          + 215/9*ss3(1/6*pi)
          - 5*ss3(1/6*pi)*alr
          - 172/9*ss3(1/2*pi)
          + 4*ss3(1/2*pi)*alr
          - 7/18*psiprime(1/3)
          + 8/81*psiprime(1/3)*pi^2
          + 37/108*psiprime(1/3)*alr
          - 1/54*psiprime(1/3)*alr^2
          - 2/27*psiprime(1/3)^2
          - 5/162*psiprime3(1/3)
          + 1/324*psiprime3(1/3)*alr
          + 1247/11664/(sqrt(3))*pi^3
          - 29/1296/(sqrt(3))*alr*pi^3
          + 43/36/(sqrt(3))*ln(3)*pi
          - 1/4/(sqrt(3))*ln(3)*alr*pi
          - 43/432/(sqrt(3))*ln(3)^2*pi
          + 1/48/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_1 * (
          + 3971/972
          + 4/27*scripth432
          + 4/27*scripth312
          - 46/9*z3
          - 869/729*pi^2
          - 68/729*pi^4
          - 107/324*alr
          - 4/9*alr*z3
          + 248/729*alr*pi^2
          - 5/36*alr^2
          - 2/81*alr^2*pi^2
          + 104/3*ss2(1/6*pi)
          - 16/3*ss2(1/6*pi)*alr
          - 208/3*ss2(1/2*pi)
          + 32/3*ss2(1/2*pi)*alr
          - 520/9*ss3(1/6*pi)
          + 80/9*ss3(1/6*pi)*alr
          + 416/9*ss3(1/2*pi)
          - 64/9*ss3(1/2*pi)*alr
          + 869/486*psiprime(1/3)
          - 16/81*psiprime(1/3)*pi^2
          - 124/243*psiprime(1/3)*alr
          + 1/27*psiprime(1/3)*alr^2
          + 4/27*psiprime(1/3)^2
          + 29/486*psiprime3(1/3)
          - 377/1458/(sqrt(3))*pi^3
          + 29/729/(sqrt(3))*alr*pi^3
          - 26/9/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)*alr*pi
          + 13/54/(sqrt(3))*ln(3)^2*pi
          - 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*Sigma_2 * (
          - 1/6
          )

       + mu^2*ggr^2*Cf*Sigma_2 * (
          + 1/3
          + 2/81*pi^2
          - 1/3*alr
          - 4/81*alr*pi^2
          - 1/27*psiprime(1/3)
          + 2/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_2 * (
          - 53/108
          - 76/729*pi^2
          + 38/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_2 * (
          + 169/108
          - 1/9*scripth432
          - 1/9*scripth312
          - 1/9*z3
          - 118/729*pi^2
          - 5/243*pi^4
          - 5/3*alr
          + 1/9*alr*scripth432
          + 1/9*alr*scripth312
          + 1/2*alr*z3
          - 5/81*alr*pi^2
          + 2/243*alr*pi^4
          - 5/16*alr^2
          - 1/27*alr^2*pi^2
          + 5/3*ss2(1/6*pi)
          - ss2(1/6*pi)*alr
          - 10/3*ss2(1/2*pi)
          + 2*ss2(1/2*pi)*alr
          - 25/9*ss3(1/6*pi)
          + 5/3*ss3(1/6*pi)*alr
          + 20/9*ss3(1/2*pi)
          - 4/3*ss3(1/2*pi)*alr
          + 59/243*psiprime(1/3)
          + 4/81*psiprime(1/3)*pi^2
          + 5/54*psiprime(1/3)*alr
          + 1/18*psiprime(1/3)*alr^2
          - 1/27*psiprime(1/3)^2
          + 1/648*psiprime3(1/3)
          - 1/324*psiprime3(1/3)*alr
          - 145/11664/(sqrt(3))*pi^3
          + 29/3888/(sqrt(3))*alr*pi^3
          - 5/36/(sqrt(3))*ln(3)*pi
          + 1/12/(sqrt(3))*ln(3)*alr*pi
          + 5/432/(sqrt(3))*ln(3)^2*pi
          - 1/144/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_2 * (
          - 23/48
          - 1/9*scripth432
          - 1/9*scripth312
          - 14/9*z3
          + 61/81*pi^2
          - 10/243*pi^4
          + 2/3*alr
          + 2/9*alr*scripth432
          + 2/9*alr*scripth312
          + 2/9*alr*z3
          - 32/81*alr*pi^2
          + 8/243*alr*pi^4
          - 1/6*alr^2
          - 4/81*alr^2*pi^2
          + 4/3*ss2(1/6*pi)
          + 8/3*ss2(1/6*pi)*alr
          - 8/3*ss2(1/2*pi)
          - 16/3*ss2(1/2*pi)*alr
          - 20/9*ss3(1/6*pi)
          - 40/9*ss3(1/6*pi)*alr
          + 16/9*ss3(1/2*pi)
          + 32/9*ss3(1/2*pi)*alr
          - 61/54*psiprime(1/3)
          - 8/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)*alr
          + 2/27*psiprime(1/3)*alr^2
          + 2/27*psiprime(1/3)^2
          + 1/36*psiprime3(1/3)
          - 1/81*psiprime3(1/3)*alr
          - 29/2916/(sqrt(3))*pi^3
          - 29/1458/(sqrt(3))*alr*pi^3
          - 1/9/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)*alr*pi
          + 1/108/(sqrt(3))*ln(3)^2*pi
          + 1/54/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*Sigma_3 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_3 * (
          + 23/18
          + 20/243*pi^2
          - 5/9*alr
          - 8/81*alr*pi^2
          - 10/81*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_3 * (
          - 1937/486
          - 220/729*pi^2
          + 110/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_3 * (
          + 21445/1944
          - 1/3*scripth432
          - 1/3*scripth312
          - 77/18*z3
          - 425/729*pi^2
          - 22/243*pi^4
          - 107/36*alr
          + 2/9*alr*scripth432
          + 2/9*alr*scripth312
          + 7/6*alr*z3
          + 17/162*alr*pi^2
          + 2/81*alr*pi^4
          - 5/9*alr^2
          - 7/81*alr^2*pi^2
          + 53/3*ss2(1/6*pi)
          - 5*ss2(1/6*pi)*alr
          - 106/3*ss2(1/2*pi)
          + 10*ss2(1/2*pi)*alr
          - 265/9*ss3(1/6*pi)
          + 25/3*ss3(1/6*pi)*alr
          + 212/9*ss3(1/2*pi)
          - 20/3*ss3(1/2*pi)*alr
          + 425/486*psiprime(1/3)
          - 17/108*psiprime(1/3)*alr
          + 7/54*psiprime(1/3)*alr^2
          + 11/324*psiprime3(1/3)
          - 1/108*psiprime3(1/3)*alr
          - 1537/11664/(sqrt(3))*pi^3
          + 145/3888/(sqrt(3))*alr*pi^3
          - 53/36/(sqrt(3))*ln(3)*pi
          + 5/12/(sqrt(3))*ln(3)*alr*pi
          + 53/432/(sqrt(3))*ln(3)^2*pi
          - 5/144/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_3 * (
          - 9805/1944
          - 10/27*scripth432
          - 10/27*scripth312
          + 2*z3
          + 1967/729*pi^2
          + 8/729*pi^4
          + 539/324*alr
          + 4/9*alr*scripth432
          + 4/9*alr*scripth312
          + 8/9*alr*z3
          - 824/729*alr*pi^2
          + 16/243*alr*pi^4
          - 7/36*alr^2
          - 2/27*alr^2*pi^2
          - 32*ss2(1/6*pi)
          + 32/3*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64/3*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/9*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/9*ss3(1/2*pi)*alr
          - 1967/486*psiprime(1/3)
          + 412/243*psiprime(1/3)*alr
          + 1/9*psiprime(1/3)*alr^2
          - 1/243*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*pi^3
          - 58/729/(sqrt(3))*alr*pi^3
          + 8/3/(sqrt(3))*ln(3)*pi
          - 8/9/(sqrt(3))*ln(3)*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          + 2/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_4 * (
          + 8/27
          - 8/243*pi^2
          - 4/9*alr
          - 8/81*alr*pi^2
          + 4/81*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_4 * (
          + 4/27
          + 40/243*pi^2
          - 20/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_4 * (
          - 94/81
          + 2/9*scripth432
          + 2/9*scripth312
          + 49/3*z3
          + 3862/729*pi^2
          + 100/243*pi^4
          - 23/18*alr
          + 2/9*alr*scripth432
          + 2/9*alr*scripth312
          - alr*z3
          - 107/81*alr*pi^2
          - 4/243*alr*pi^4
          - 5/18*alr^2
          - 5/81*alr^2*pi^2
          - 104*ss2(1/6*pi)
          + 12*ss2(1/6*pi)*alr
          + 208*ss2(1/2*pi)
          - 24*ss2(1/2*pi)*alr
          + 520/3*ss3(1/6*pi)
          - 20*ss3(1/6*pi)*alr
          - 416/3*ss3(1/2*pi)
          + 16*ss3(1/2*pi)*alr
          - 1931/243*psiprime(1/3)
          + 32/81*psiprime(1/3)*pi^2
          + 107/54*psiprime(1/3)*alr
          + 5/54*psiprime(1/3)*alr^2
          - 8/27*psiprime(1/3)^2
          - 11/54*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          + 377/486/(sqrt(3))*pi^3
          - 29/324/(sqrt(3))*alr*pi^3
          + 26/3/(sqrt(3))*ln(3)*pi
          - 1/(sqrt(3))*ln(3)*alr*pi
          - 13/18/(sqrt(3))*ln(3)^2*pi
          + 1/12/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_4 * (
          + 619/81
          + 4/27*scripth432
          + 4/27*scripth312
          - 68/3*z3
          - 4426/729*pi^2
          - 416/729*pi^4
          + 16/81*alr
          + 4/9*alr*scripth432
          + 4/9*alr*scripth312
          - 4/3*alr*z3
          + 644/729*alr*pi^2
          + 16/243*alr*pi^4
          - 5/9*alr^2
          - 10/81*alr^2*pi^2
          + 160*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*alr
          - 320*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*alr
          - 800/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*alr
          + 640/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*alr
          + 2213/243*psiprime(1/3)
          - 64/81*psiprime(1/3)*pi^2
          - 322/243*psiprime(1/3)*alr
          + 5/27*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)^2
          + 76/243*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 290/243/(sqrt(3))*pi^3
          + 29/243/(sqrt(3))*alr*pi^3
          - 40/3/(sqrt(3))*ln(3)*pi
          + 4/3/(sqrt(3))*ln(3)*alr*pi
          + 10/9/(sqrt(3))*ln(3)^2*pi
          - 1/9/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_5 * (
          + 79/81
          + 56/729*pi^2
          - 20/27*alr
          - 40/243*alr*pi^2
          - 28/243*psiprime(1/3)
          + 20/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 212/81
          - 208/729*pi^2
          + 104/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_5 * (
          + 7975/972
          - 8/27*scripth432
          - 8/27*scripth312
          + 8/9*z3
          + 1478/2187*pi^2
          - 74/27*alr
          + 10/27*alr*scripth432
          + 10/27*alr*scripth312
          + 4/9*alr*z3
          - 40/243*alr*pi^2
          + 28/729*alr*pi^4
          - 65/108*alr^2
          - 31/243*alr^2*pi^2
          - 34/3*ss2(1/6*pi)
          - 14/3*ss2(1/6*pi)*alr
          + 68/3*ss2(1/2*pi)
          + 28/3*ss2(1/2*pi)*alr
          + 170/9*ss3(1/6*pi)
          + 70/9*ss3(1/6*pi)*alr
          - 136/9*ss3(1/2*pi)
          - 56/9*ss3(1/2*pi)*alr
          - 739/729*psiprime(1/3)
          + 16/81*psiprime(1/3)*pi^2
          + 20/81*psiprime(1/3)*alr
          + 31/162*psiprime(1/3)*alr^2
          - 4/27*psiprime(1/3)^2
          - 2/81*psiprime3(1/3)
          - 7/486*psiprime3(1/3)*alr
          + 493/5832/(sqrt(3))*pi^3
          + 203/5832/(sqrt(3))*alr*pi^3
          + 17/18/(sqrt(3))*ln(3)*pi
          + 7/18/(sqrt(3))*ln(3)*alr*pi
          - 17/216/(sqrt(3))*ln(3)^2*pi
          - 7/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_5 * (
          - 431/486
          - 28/81*scripth432
          - 28/81*scripth312
          - 32/9*z3
          + 4936/2187*pi^2
          - 136/2187*pi^4
          + 1729/486*alr
          + 20/27*alr*scripth432
          + 20/27*alr*scripth312
          + 4/9*alr*z3
          - 1652/2187*alr*pi^2
          + 80/729*alr*pi^4
          - 35/54*alr^2
          - 38/243*alr^2*pi^2
          + 16/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 32/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 80/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 64/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 2468/729*psiprime(1/3)
          - 32/81*psiprime(1/3)*pi^2
          + 826/729*psiprime(1/3)*alr
          + 19/81*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)^2
          + 53/729*psiprime3(1/3)
          - 10/243*psiprime3(1/3)*alr
          - 29/729/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          - 4/9/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          + 1/27/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_6 * (
          + 121/81
          + 104/729*pi^2
          - 29/27*alr
          - 64/243*alr*pi^2
          - 52/243*psiprime(1/3)
          + 32/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_6 * (
          - 370/81
          - 344/729*pi^2
          + 172/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_6 * (
          + 7115/486
          - 14/27*scripth432
          - 14/27*scripth312
          - 92/9*z3
          - 6271/2187*pi^2
          - 202/729*pi^4
          - 116/27*alr
          + 16/27*alr*scripth432
          + 16/27*alr*scripth312
          + 16/9*alr*z3
          + 200/243*alr*pi^2
          + 70/729*alr*pi^4
          - 26/27*alr^2
          - 55/243*alr^2*pi^2
          + 154/3*ss2(1/6*pi)
          - 62/3*ss2(1/6*pi)*alr
          - 308/3*ss2(1/2*pi)
          + 124/3*ss2(1/2*pi)*alr
          - 770/9*ss3(1/6*pi)
          + 310/9*ss3(1/6*pi)*alr
          + 616/9*ss3(1/2*pi)
          - 248/9*ss3(1/2*pi)*alr
          + 6271/1458*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          - 100/81*psiprime(1/3)*alr
          + 55/162*psiprime(1/3)*alr^2
          - 4/81*psiprime(1/3)^2
          + 31/324*psiprime3(1/3)
          - 35/972*psiprime3(1/3)*alr
          - 2233/5832/(sqrt(3))*pi^3
          + 899/5832/(sqrt(3))*alr*pi^3
          - 77/18/(sqrt(3))*ln(3)*pi
          + 31/18/(sqrt(3))*ln(3)*alr*pi
          + 77/216/(sqrt(3))*ln(3)^2*pi
          - 31/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_6 * (
          - 1828/243
          - 52/81*scripth432
          - 52/81*scripth312
          + 28/3*z3
          + 17074/2187*pi^2
          + 584/2187*pi^4
          + 3535/486*alr
          + 32/27*alr*scripth432
          + 32/27*alr*scripth312
          + 20/9*alr*z3
          - 5372/2187*alr*pi^2
          + 128/729*alr*pi^4
          - 41/54*alr^2
          - 50/243*alr^2*pi^2
          - 96*ss2(1/6*pi)
          + 80/3*ss2(1/6*pi)*alr
          + 192*ss2(1/2*pi)
          - 160/3*ss2(1/2*pi)*alr
          + 160*ss3(1/6*pi)
          - 400/9*ss3(1/6*pi)*alr
          - 128*ss3(1/2*pi)
          + 320/9*ss3(1/2*pi)*alr
          - 8537/729*psiprime(1/3)
          - 32/243*psiprime(1/3)*pi^2
          + 2686/729*psiprime(1/3)*alr
          + 25/81*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)^2
          - 61/729*psiprime3(1/3)
          - 16/243*psiprime3(1/3)*alr
          + 58/81/(sqrt(3))*pi^3
          - 145/729/(sqrt(3))*alr*pi^3
          + 8/(sqrt(3))*ln(3)*pi
          - 20/9/(sqrt(3))*ln(3)*alr*pi
          - 2/3/(sqrt(3))*ln(3)^2*pi
          + 5/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_7 * (
          + 50/27
          + 40/243*pi^2
          - 13/9*alr
          - 32/81*alr*pi^2
          - 20/81*psiprime(1/3)
          + 16/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 154/27
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_7 * (
          + 5879/324
          - 4/9*scripth432
          - 4/9*scripth312
          - 17*z3
          - 3887/729*pi^2
          - 34/81*pi^4
          - 107/18*alr
          + 8/9*alr*scripth432
          + 8/9*alr*scripth312
          + 3*alr*z3
          + 133/81*alr*pi^2
          + 38/243*alr*pi^4
          - 49/36*alr^2
          - 29/81*alr^2*pi^2
          + 84*ss2(1/6*pi)
          - 36*ss2(1/6*pi)*alr
          - 168*ss2(1/2*pi)
          + 72*ss2(1/2*pi)*alr
          - 140*ss3(1/6*pi)
          + 60*ss3(1/6*pi)*alr
          + 112*ss3(1/2*pi)
          - 48*ss3(1/2*pi)*alr
          + 3887/486*psiprime(1/3)
          - 133/54*psiprime(1/3)*alr
          + 29/54*psiprime(1/3)*alr^2
          + 17/108*psiprime3(1/3)
          - 19/324*psiprime3(1/3)*alr
          - 203/324/(sqrt(3))*pi^3
          + 29/108/(sqrt(3))*alr*pi^3
          - 7/(sqrt(3))*ln(3)*pi
          + 3/(sqrt(3))*ln(3)*alr*pi
          + 7/12/(sqrt(3))*ln(3)^2*pi
          - 1/4/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_7 * (
          - 1987/162
          - 20/27*scripth432
          - 20/27*scripth312
          + 16*z3
          + 7712/729*pi^2
          + 304/729*pi^4
          + 919/81*alr
          + 16/9*alr*scripth432
          + 16/9*alr*scripth312
          + 4*alr*z3
          - 3076/729*alr*pi^2
          + 64/243*alr*pi^4
          - 8/9*alr^2
          - 22/81*alr^2*pi^2
          - 144*ss2(1/6*pi)
          + 48*ss2(1/6*pi)*alr
          + 288*ss2(1/2*pi)
          - 96*ss2(1/2*pi)*alr
          + 240*ss3(1/6*pi)
          - 80*ss3(1/6*pi)*alr
          - 192*ss3(1/2*pi)
          + 64*ss3(1/2*pi)*alr
          - 3856/243*psiprime(1/3)
          + 1538/243*psiprime(1/3)*alr
          + 11/27*psiprime(1/3)*alr^2
          - 38/243*psiprime3(1/3)
          - 8/81*psiprime3(1/3)*alr
          + 29/27/(sqrt(3))*pi^3
          - 29/81/(sqrt(3))*alr*pi^3
          + 12/(sqrt(3))*ln(3)*pi
          - 4/(sqrt(3))*ln(3)*alr*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          + 1/3/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_8 * (
          - 14/27
          - 40/243*pi^2
          + 7/9*alr
          + 8/81*alr*pi^2
          + 20/81*psiprime(1/3)
          - 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_8 * (
          + 38/27
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_8 * (
          - 1637/324
          + 4/9*scripth432
          + 4/9*scripth312
          + 35/3*z3
          + 1673/729*pi^2
          + 74/243*pi^4
          + 65/18*alr
          - 2/9*alr*scripth432
          - 2/9*alr*scripth312
          - 3*alr*z3
          - 109/81*alr*pi^2
          - 26/243*alr*pi^4
          + 31/36*alr^2
          + 11/81*alr^2*pi^2
          - 64*ss2(1/6*pi)
          + 24*ss2(1/6*pi)*alr
          + 128*ss2(1/2*pi)
          - 48*ss2(1/2*pi)*alr
          + 320/3*ss3(1/6*pi)
          - 40*ss3(1/6*pi)*alr
          - 256/3*ss3(1/2*pi)
          + 32*ss3(1/2*pi)*alr
          - 1673/486*psiprime(1/3)
          + 16/81*psiprime(1/3)*pi^2
          + 109/54*psiprime(1/3)*alr
          - 11/54*psiprime(1/3)*alr^2
          - 4/27*psiprime(1/3)^2
          - 5/36*psiprime3(1/3)
          + 13/324*psiprime3(1/3)*alr
          + 116/243/(sqrt(3))*pi^3
          - 29/162/(sqrt(3))*alr*pi^3
          + 16/3/(sqrt(3))*ln(3)*pi
          - 2/(sqrt(3))*ln(3)*alr*pi
          - 4/9/(sqrt(3))*ln(3)^2*pi
          + 1/6/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_8 * (
          + 1609/162
          + 20/27*scripth432
          + 20/27*scripth312
          - 56/3*z3
          - 3500/729*pi^2
          - 280/729*pi^4
          - 703/81*alr
          - 4/9*alr*scripth432
          - 4/9*alr*scripth312
          - 4/3*alr*z3
          + 160/729*alr*pi^2
          - 16/243*alr*pi^4
          + 2/9*alr^2
          - 2/81*alr^2*pi^2
          + 112*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*alr
          - 224*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*alr
          - 560/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*alr
          + 448/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*alr
          + 1750/243*psiprime(1/3)
          - 32/81*psiprime(1/3)*pi^2
          - 80/243*psiprime(1/3)*alr
          + 1/27*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)^2
          + 47/243*psiprime3(1/3)
          + 2/81*psiprime3(1/3)*alr
          - 203/243/(sqrt(3))*pi^3
          + 29/243/(sqrt(3))*alr*pi^3
          - 28/3/(sqrt(3))*ln(3)*pi
          + 4/3/(sqrt(3))*ln(3)*alr*pi
          + 7/9/(sqrt(3))*ln(3)^2*pi
          - 1/9/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_9 * (
          + 23/81
          - 32/729*pi^2
          + 5/27*alr
          - 8/243*alr*pi^2
          + 16/243*psiprime(1/3)
          + 4/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_9 * (
          - 94/81
          + 40/729*pi^2
          - 20/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_9 * (
          + 1369/486
          + 2/27*scripth432
          + 2/27*scripth312
          + 6*z3
          + 2641/2187*pi^2
          + 38/243*pi^4
          + 32/27*alr
          + 2/27*alr*scripth432
          + 2/27*alr*scripth312
          - 16/9*alr*z3
          - 236/243*alr*pi^2
          - 34/729*alr*pi^4
          + 8/27*alr^2
          + 1/243*alr^2*pi^2
          - 38*ss2(1/6*pi)
          + 38/3*ss2(1/6*pi)*alr
          + 76*ss2(1/2*pi)
          - 76/3*ss2(1/2*pi)*alr
          + 190/3*ss3(1/6*pi)
          - 190/9*ss3(1/6*pi)*alr
          - 152/3*ss3(1/2*pi)
          + 152/9*ss3(1/2*pi)*alr
          - 2641/1458*psiprime(1/3)
          + 16/81*psiprime(1/3)*pi^2
          + 118/81*psiprime(1/3)*alr
          - 1/162*psiprime(1/3)*alr^2
          - 4/27*psiprime(1/3)^2
          - 1/12*psiprime3(1/3)
          + 17/972*psiprime3(1/3)*alr
          + 551/1944/(sqrt(3))*pi^3
          - 551/5832/(sqrt(3))*alr*pi^3
          + 19/6/(sqrt(3))*ln(3)*pi
          - 19/18/(sqrt(3))*ln(3)*alr*pi
          - 19/72/(sqrt(3))*ln(3)^2*pi
          + 19/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_9 * (
          + 1072/243
          + 16/81*scripth432
          + 16/81*scripth312
          - 148/9*z3
          - 6274/2187*pi^2
          - 920/2187*pi^4
          - 1807/486*alr
          + 4/27*alr*scripth432
          + 4/27*alr*scripth312
          - 4/9*alr*z3
          - 1000/2187*alr*pi^2
          + 16/729*alr*pi^4
          - 7/54*alr^2
          - 22/243*alr^2*pi^2
          + 272/3*ss2(1/6*pi)
          - 16/3*ss2(1/6*pi)*alr
          - 544/3*ss2(1/2*pi)
          + 32/3*ss2(1/2*pi)*alr
          - 1360/9*ss3(1/6*pi)
          + 80/9*ss3(1/6*pi)*alr
          + 1088/9*ss3(1/2*pi)
          - 64/9*ss3(1/2*pi)*alr
          + 3137/729*psiprime(1/3)
          - 32/81*psiprime(1/3)*pi^2
          + 500/729*psiprime(1/3)*alr
          + 11/81*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)^2
          + 151/729*psiprime3(1/3)
          - 2/243*psiprime3(1/3)*alr
          - 493/729/(sqrt(3))*pi^3
          + 29/729/(sqrt(3))*alr*pi^3
          - 68/9/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)*alr*pi
          + 17/27/(sqrt(3))*ln(3)^2*pi
          - 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_10 * (
          + 101/81
          + 88/729*pi^2
          - 10/27*alr
          - 32/243*alr*pi^2
          - 44/243*psiprime(1/3)
          + 16/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_10 * (
          - 368/81
          - 400/729*pi^2
          + 200/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_10 * (
          + 13235/972
          - 16/27*scripth432
          - 16/27*scripth312
          - 4*z3
          - 2096/2187*pi^2
          - 92/729*pi^4
          - 31/27*alr
          + 8/27*alr*scripth432
          + 8/27*alr*scripth312
          - 4/9*alr*z3
          - 104/243*alr*pi^2
          + 8/729*alr*pi^4
          - 25/108*alr^2
          - 23/243*alr^2*pi^2
          + 18*ss2(1/6*pi)
          + 2/3*ss2(1/6*pi)*alr
          - 36*ss2(1/2*pi)
          - 4/3*ss2(1/2*pi)*alr
          - 30*ss3(1/6*pi)
          - 10/9*ss3(1/6*pi)*alr
          + 24*ss3(1/2*pi)
          + 8/9*ss3(1/2*pi)*alr
          + 1048/729*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 52/81*psiprime(1/3)*alr
          + 23/162*psiprime(1/3)*alr^2
          - 8/81*psiprime(1/3)^2
          + 5/162*psiprime3(1/3)
          - 1/243*psiprime3(1/3)*alr
          - 29/216/(sqrt(3))*pi^3
          - 29/5832/(sqrt(3))*alr*pi^3
          - 3/2/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)*alr*pi
          + 1/8/(sqrt(3))*ln(3)^2*pi
          + 1/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_10 * (
          - 1459/486
          - 44/81*scripth432
          - 44/81*scripth312
          - 8*z3
          + 4028/2187*pi^2
          - 608/2187*pi^4
          + 431/486*alr
          + 16/27*alr*scripth432
          + 16/27*alr*scripth312
          + 4/9*alr*z3
          - 2344/2187*alr*pi^2
          + 64/729*alr*pi^4
          - 25/54*alr^2
          - 34/243*alr^2*pi^2
          + 16*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 32*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 80/3*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 64/3*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 2014/729*psiprime(1/3)
          - 64/243*psiprime(1/3)*pi^2
          + 1172/729*psiprime(1/3)*alr
          + 17/81*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)^2
          + 100/729*psiprime3(1/3)
          - 8/243*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_11 * (
          + 64/27
          + 80/243*pi^2
          - 8/9*alr
          - 16/81*alr*pi^2
          - 40/81*psiprime(1/3)
          + 8/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_11 * (
          - 236/27
          - 344/243*pi^2
          + 172/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_11 * (
          + 2215/81
          - 14/9*scripth432
          - 14/9*scripth312
          - 55/3*z3
          - 3064/729*pi^2
          - 44/81*pi^4
          - 61/18*alr
          + 4/9*alr*scripth432
          + 4/9*alr*scripth312
          + alr*z3
          + 23/81*alr*pi^2
          + 16/243*alr*pi^4
          - 13/18*alr^2
          - 13/81*alr^2*pi^2
          + 104*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 208*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 520/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 416/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 1532/243*psiprime(1/3)
          - 23/54*psiprime(1/3)*alr
          + 13/54*psiprime(1/3)*alr^2
          + 11/54*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 377/486/(sqrt(3))*pi^3
          + 29/324/(sqrt(3))*alr*pi^3
          - 26/3/(sqrt(3))*ln(3)*pi
          + 1/(sqrt(3))*ln(3)*alr*pi
          + 13/18/(sqrt(3))*ln(3)^2*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_11 * (
          - 997/81
          - 40/27*scripth432
          - 40/27*scripth312
          + 20/3*z3
          + 6802/729*pi^2
          + 32/729*pi^4
          + 416/81*alr
          + 8/9*alr*scripth432
          + 8/9*alr*scripth312
          + 4/3*alr*z3
          - 1184/729*alr*pi^2
          + 32/243*alr*pi^4
          - 7/9*alr^2
          - 14/81*alr^2*pi^2
          - 112*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          + 224*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          + 560/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          - 448/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 3401/243*psiprime(1/3)
          + 592/243*psiprime(1/3)*alr
          + 7/27*psiprime(1/3)*alr^2
          - 4/243*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          + 203/243/(sqrt(3))*pi^3
          - 29/243/(sqrt(3))*alr*pi^3
          + 28/3/(sqrt(3))*ln(3)*pi
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 7/9/(sqrt(3))*ln(3)^2*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_12 * (
          - 1/9
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_12 * (
          + 32/81
          + 8/243*pi^2
          - 4/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_12 * (
          - 379/324
          - 2/27*scripth432
          - 2/27*scripth312
          - 5/3*z3
          - 284/243*pi^2
          - 44/729*pi^4
          - 1/18*alr
          + 1/9*alr*z3
          + 7/81*alr*pi^2
          - 1/36*alr^2
          + 10*ss2(1/6*pi)
          - 2/3*ss2(1/6*pi)*alr
          - 20*ss2(1/2*pi)
          + 4/3*ss2(1/2*pi)*alr
          - 50/3*ss3(1/6*pi)
          + 10/9*ss3(1/6*pi)*alr
          + 40/3*ss3(1/2*pi)
          - 8/9*ss3(1/2*pi)*alr
          + 142/81*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          - 7/54*psiprime(1/3)*alr
          - 4/81*psiprime(1/3)^2
          + 7/486*psiprime3(1/3)
          - 145/1944/(sqrt(3))*pi^3
          + 29/5832/(sqrt(3))*alr*pi^3
          - 5/6/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)*alr*pi
          + 5/72/(sqrt(3))*ln(3)^2*pi
          - 1/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_12 * (
          + 185/162
          + 28/9*z3
          + 1858/729*pi^2
          + 104/729*pi^4
          - 5/18*alr
          + 1/18*alr^2
          - 80/3*ss2(1/6*pi)
          + 160/3*ss2(1/2*pi)
          + 400/9*ss3(1/6*pi)
          - 320/9*ss3(1/2*pi)
          - 929/243*psiprime(1/3)
          - 32/243*psiprime(1/3)*pi^2
          + 8/81*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)
          + 145/729/(sqrt(3))*pi^3
          + 20/9/(sqrt(3))*ln(3)*pi
          - 5/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_13 * (
          + 4/81*pi^2
          - 2/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_13 * (
          - 104/729*pi^2
          + 52/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_13 * (
          - 2/9*scripth432
          - 2/9*scripth312
          - 14/9*z3
          - 836/729*pi^2
          - 16/243*pi^4
          - 1/9*alr*z3
          + 1/27*alr*pi^2
          - 2/243*alr*pi^4
          + 1/81*alr^2*pi^2
          + 34/3*ss2(1/6*pi)
          + 2/3*ss2(1/6*pi)*alr
          - 68/3*ss2(1/2*pi)
          - 4/3*ss2(1/2*pi)*alr
          - 170/9*ss3(1/6*pi)
          - 10/9*ss3(1/6*pi)*alr
          + 136/9*ss3(1/2*pi)
          + 8/9*ss3(1/2*pi)*alr
          + 418/243*psiprime(1/3)
          + 8/81*psiprime(1/3)*pi^2
          - 1/18*psiprime(1/3)*alr
          - 1/54*psiprime(1/3)*alr^2
          - 2/27*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          + 1/324*psiprime3(1/3)*alr
          - 493/5832/(sqrt(3))*pi^3
          - 29/5832/(sqrt(3))*alr*pi^3
          - 17/18/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)*alr*pi
          + 17/216/(sqrt(3))*ln(3)^2*pi
          + 1/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_13 * (
          - 2/9*scripth432
          - 2/9*scripth312
          + 4/3*z3
          + 86/27*pi^2
          + 4/81*pi^4
          - 2/81*alr^2*pi^2
          - 24*ss2(1/6*pi)
          + 48*ss2(1/2*pi)
          + 40*ss3(1/6*pi)
          - 32*ss3(1/2*pi)
          - 43/9*psiprime(1/3)
          - 16/81*psiprime(1/3)*pi^2
          + 1/27*psiprime(1/3)*alr^2
          + 4/27*psiprime(1/3)^2
          + 1/162*psiprime3(1/3)
          + 29/162/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_14 * (
          + 1/9
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_14 * (
          - 32/81
          - 232/729*pi^2
          + 116/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_14 * (
          + 379/324
          - 10/27*scripth432
          - 10/27*scripth312
          - 13/9*z3
          - 820/729*pi^2
          - 52/729*pi^4
          + 1/18*alr
          - 1/3*alr*z3
          - 1/81*alr*pi^2
          - 4/243*alr*pi^4
          + 1/36*alr^2
          + 2/81*alr^2*pi^2
          + 38/3*ss2(1/6*pi)
          + 2*ss2(1/6*pi)*alr
          - 76/3*ss2(1/2*pi)
          - 4*ss2(1/2*pi)*alr
          - 190/9*ss3(1/6*pi)
          - 10/3*ss3(1/6*pi)*alr
          + 152/9*ss3(1/2*pi)
          + 8/3*ss3(1/2*pi)*alr
          + 410/243*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 1/54*psiprime(1/3)*alr
          - 1/27*psiprime(1/3)*alr^2
          - 8/81*psiprime(1/3)^2
          + 5/486*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 551/5832/(sqrt(3))*pi^3
          - 29/1944/(sqrt(3))*alr*pi^3
          - 19/18/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)*alr*pi
          + 19/216/(sqrt(3))*ln(3)^2*pi
          + 1/72/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_14 * (
          - 185/162
          - 4/9*scripth432
          - 4/9*scripth312
          - 4/9*z3
          + 2786/729*pi^2
          - 32/729*pi^4
          + 5/18*alr
          - 1/18*alr^2
          - 4/81*alr^2*pi^2
          - 64/3*ss2(1/6*pi)
          + 128/3*ss2(1/2*pi)
          + 320/9*ss3(1/6*pi)
          - 256/9*ss3(1/2*pi)
          - 1393/243*psiprime(1/3)
          - 64/243*psiprime(1/3)*pi^2
          + 2/27*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)^2
          + 4/81*psiprime3(1/3)
          + 116/729/(sqrt(3))*pi^3
          + 16/9/(sqrt(3))*ln(3)*pi
          - 4/27/(sqrt(3))*ln(3)^2*pi
          )$

tot2dis3_msbar :=

       + mu^2*ggr^2*Cf*Sigma_1 * (
          + 2/3
          - 8/81*alr*pi^2
          - 2/3*alr
          + 4/81*pi^2
          - 2/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_1 * (
          + 169/54
          - 10/81*alr*pi^2
          + 4/243*alr*pi^4
          + alr*z3
          + 2/9*alr*scripth312
          + 2/9*alr*scripth432
          - 10/3*alr
          - 2/27*alr^2*pi^2
          - 5/8*alr^2
          - 236/729*pi^2
          - 10/243*pi^4
          - 2/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 10/3*ss2(1/6*pi)
          - 2*ss2(1/6*pi)*alr
          - 20/3*ss2(1/2*pi)
          + 4*ss2(1/2*pi)*alr
          - 50/9*ss3(1/6*pi)
          + 10/3*ss3(1/6*pi)*alr
          + 40/9*ss3(1/2*pi)
          - 8/3*ss3(1/2*pi)*alr
          + 118/243*psiprime(1/3)
          + 5/27*psiprime(1/3)*alr
          + 1/9*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)*pi^2
          - 2/27*psiprime(1/3)^2
          + 1/324*psiprime3(1/3)
          - 1/162*psiprime3(1/3)*alr
          + 29/1944/(sqrt(3))*alr*pi^3
          - 145/5832/(sqrt(3))*pi^3
          + 1/6/(sqrt(3))*ln(3)*alr*pi
          - 5/18/(sqrt(3))*ln(3)*pi
          - 1/72/(sqrt(3))*ln(3)^2*alr*pi
          + 5/216/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_1 * (
          - 53/54
          - 152/729*pi^2
          + 76/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_1 * (
          - 23/24
          - 64/81*alr*pi^2
          + 16/243*alr*pi^4
          + 4/9*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          + 4/3*alr
          - 8/81*alr^2*pi^2
          - 1/3*alr^2
          + 122/81*pi^2
          - 20/243*pi^4
          - 28/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 8/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 16/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 40/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 32/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 61/27*psiprime(1/3)
          + 32/27*psiprime(1/3)*alr
          + 4/27*psiprime(1/3)*alr^2
          - 16/81*psiprime(1/3)*pi^2
          + 4/27*psiprime(1/3)^2
          + 1/18*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 29/729/(sqrt(3))*alr*pi^3
          - 29/1458/(sqrt(3))*pi^3
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 2/9/(sqrt(3))*ln(3)*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          + 1/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*Sigma_1 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_2 * (
          + 2/3
          - 8/81*alr*pi^2
          - 2/3*alr
          + 4/81*pi^2
          - 2/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_2 * (
          + 169/54
          - 10/81*alr*pi^2
          + 4/243*alr*pi^4
          + alr*z3
          + 2/9*alr*scripth312
          + 2/9*alr*scripth432
          - 10/3*alr
          - 2/27*alr^2*pi^2
          - 5/8*alr^2
          - 236/729*pi^2
          - 10/243*pi^4
          - 2/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 10/3*ss2(1/6*pi)
          - 2*ss2(1/6*pi)*alr
          - 20/3*ss2(1/2*pi)
          + 4*ss2(1/2*pi)*alr
          - 50/9*ss3(1/6*pi)
          + 10/3*ss3(1/6*pi)*alr
          + 40/9*ss3(1/2*pi)
          - 8/3*ss3(1/2*pi)*alr
          + 118/243*psiprime(1/3)
          + 5/27*psiprime(1/3)*alr
          + 1/9*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)*pi^2
          - 2/27*psiprime(1/3)^2
          + 1/324*psiprime3(1/3)
          - 1/162*psiprime3(1/3)*alr
          + 29/1944/(sqrt(3))*alr*pi^3
          - 145/5832/(sqrt(3))*pi^3
          + 1/6/(sqrt(3))*ln(3)*alr*pi
          - 5/18/(sqrt(3))*ln(3)*pi
          - 1/72/(sqrt(3))*ln(3)^2*alr*pi
          + 5/216/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_2 * (
          - 53/54
          - 152/729*pi^2
          + 76/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_2 * (
          - 23/24
          - 64/81*alr*pi^2
          + 16/243*alr*pi^4
          + 4/9*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          + 4/3*alr
          - 8/81*alr^2*pi^2
          - 1/3*alr^2
          + 122/81*pi^2
          - 20/243*pi^4
          - 28/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 8/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 16/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 40/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 32/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 61/27*psiprime(1/3)
          + 32/27*psiprime(1/3)*alr
          + 4/27*psiprime(1/3)*alr^2
          - 16/81*psiprime(1/3)*pi^2
          + 4/27*psiprime(1/3)^2
          + 1/18*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 29/729/(sqrt(3))*alr*pi^3
          - 29/1458/(sqrt(3))*pi^3
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 2/9/(sqrt(3))*ln(3)*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          + 1/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*Sigma_2 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_3 * (
          + 2/3
          - 8/81*alr*pi^2
          - 2/3*alr
          + 4/81*pi^2
          - 2/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_3 * (
          + 169/54
          - 10/81*alr*pi^2
          + 4/243*alr*pi^4
          + alr*z3
          + 2/9*alr*scripth312
          + 2/9*alr*scripth432
          - 10/3*alr
          - 2/27*alr^2*pi^2
          - 5/8*alr^2
          - 236/729*pi^2
          - 10/243*pi^4
          - 2/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 10/3*ss2(1/6*pi)
          - 2*ss2(1/6*pi)*alr
          - 20/3*ss2(1/2*pi)
          + 4*ss2(1/2*pi)*alr
          - 50/9*ss3(1/6*pi)
          + 10/3*ss3(1/6*pi)*alr
          + 40/9*ss3(1/2*pi)
          - 8/3*ss3(1/2*pi)*alr
          + 118/243*psiprime(1/3)
          + 5/27*psiprime(1/3)*alr
          + 1/9*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)*pi^2
          - 2/27*psiprime(1/3)^2
          + 1/324*psiprime3(1/3)
          - 1/162*psiprime3(1/3)*alr
          + 29/1944/(sqrt(3))*alr*pi^3
          - 145/5832/(sqrt(3))*pi^3
          + 1/6/(sqrt(3))*ln(3)*alr*pi
          - 5/18/(sqrt(3))*ln(3)*pi
          - 1/72/(sqrt(3))*ln(3)^2*alr*pi
          + 5/216/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_3 * (
          - 53/54
          - 152/729*pi^2
          + 76/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_3 * (
          - 23/24
          - 64/81*alr*pi^2
          + 16/243*alr*pi^4
          + 4/9*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          + 4/3*alr
          - 8/81*alr^2*pi^2
          - 1/3*alr^2
          + 122/81*pi^2
          - 20/243*pi^4
          - 28/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 8/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 16/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 40/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 32/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 61/27*psiprime(1/3)
          + 32/27*psiprime(1/3)*alr
          + 4/27*psiprime(1/3)*alr^2
          - 16/81*psiprime(1/3)*pi^2
          + 4/27*psiprime(1/3)^2
          + 1/18*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 29/729/(sqrt(3))*alr*pi^3
          - 29/1458/(sqrt(3))*pi^3
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 2/9/(sqrt(3))*ln(3)*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          + 1/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*Sigma_3 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_4 * (
          + 8/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_4 * (
          + 707/27
          - 28/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 14/3*alr
          - 2/9*alr^2*pi^2
          - alr^2
          + 266/243*pi^2
          - 32/243*pi^4
          - 2*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 133/81*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/54*psiprime3(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_4 * (
          - 232/27
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_4 * (
          - 14/3
          - 20/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/3*alr
          - 8/27*alr^2*pi^2
          - 4/3*alr^2
          + 88/27*pi^2
          - 128/243*pi^4
          - 16*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 48*ss2(1/6*pi)
          - 96*ss2(1/2*pi)
          - 80*ss3(1/6*pi)
          + 64*ss3(1/2*pi)
          - 44/9*psiprime(1/3)
          + 10/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_5 * (
          + 20/9
          - 8/27*alr*pi^2
          - 10/9*alr
          + 16/81*pi^2
          - 8/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_5 * (
          + 3535/162
          - 16/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 35/9*alr
          - 2/9*alr^2*pi^2
          - 5/6*alr^2
          - 206/729*pi^2
          - 92/729*pi^4
          - 28/9*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 20/3*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*alr
          - 40/3*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*alr
          - 100/9*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*alr
          + 80/9*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*alr
          + 103/243*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 80/243*psiprime(1/3)*pi^2
          - 20/81*psiprime(1/3)^2
          + 1/162*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/972/(sqrt(3))*alr*pi^3
          - 145/2916/(sqrt(3))*pi^3
          + 1/3/(sqrt(3))*ln(3)*alr*pi
          - 5/9/(sqrt(3))*ln(3)*pi
          - 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 5/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 580/81
          - 608/729*pi^2
          + 304/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_5 * (
          - 35/9
          - 148/81*alr*pi^2
          + 16/81*alr*pi^4
          + 8/9*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 40/9*alr
          - 8/27*alr^2*pi^2
          - 10/9*alr^2
          + 332/81*pi^2
          - 248/729*pi^4
          - 104/9*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 64/3*ss2(1/6*pi)
          + 32/3*ss2(1/6*pi)*alr
          - 128/3*ss2(1/2*pi)
          - 64/3*ss2(1/2*pi)*alr
          - 320/9*ss3(1/6*pi)
          - 160/9*ss3(1/6*pi)*alr
          + 256/9*ss3(1/2*pi)
          + 128/9*ss3(1/2*pi)*alr
          - 166/27*psiprime(1/3)
          + 74/27*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 160/243*psiprime(1/3)*pi^2
          + 40/81*psiprime(1/3)^2
          + 17/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/729/(sqrt(3))*alr*pi^3
          - 116/729/(sqrt(3))*pi^3
          - 8/9/(sqrt(3))*ln(3)*alr*pi
          - 16/9/(sqrt(3))*ln(3)*pi
          + 2/27/(sqrt(3))*ln(3)^2*alr*pi
          + 4/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_6 * (
          + 16/9
          - 8/27*alr*pi^2
          - 8/9*alr
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_6 * (
          + 1414/81
          - 4/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 28/9*alr
          - 2/9*alr^2*pi^2
          - 2/3*alr^2
          - 1210/729*pi^2
          - 88/729*pi^4
          - 38/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 40/3*ss2(1/6*pi)
          - 8*ss2(1/6*pi)*alr
          - 80/3*ss2(1/2*pi)
          + 16*ss2(1/2*pi)*alr
          - 200/9*ss3(1/6*pi)
          + 40/3*ss3(1/6*pi)*alr
          + 160/9*ss3(1/2*pi)
          - 32/3*ss3(1/2*pi)*alr
          + 605/243*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 64/243*psiprime(1/3)*pi^2
          - 16/81*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/486/(sqrt(3))*alr*pi^3
          - 145/1458/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*alr*pi
          - 10/9/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*alr*pi
          + 5/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_6 * (
          - 464/81
          - 304/729*pi^2
          + 152/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_6 * (
          - 28/9
          - 236/81*alr*pi^2
          + 16/81*alr*pi^4
          + 16/9*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 32/9*alr
          - 8/27*alr^2*pi^2
          - 8/9*alr^2
          + 400/81*pi^2
          - 112/729*pi^4
          - 64/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 16/3*ss2(1/6*pi)
          + 64/3*ss2(1/6*pi)*alr
          + 32/3*ss2(1/2*pi)
          - 128/3*ss2(1/2*pi)*alr
          + 80/9*ss3(1/6*pi)
          - 320/9*ss3(1/6*pi)*alr
          - 64/9*ss3(1/2*pi)
          + 256/9*ss3(1/2*pi)*alr
          - 200/27*psiprime(1/3)
          + 118/27*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 128/243*psiprime(1/3)*pi^2
          + 32/81*psiprime(1/3)^2
          + 10/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/729/(sqrt(3))*alr*pi^3
          + 29/729/(sqrt(3))*pi^3
          - 16/9/(sqrt(3))*ln(3)*alr*pi
          + 4/9/(sqrt(3))*ln(3)*pi
          + 4/27/(sqrt(3))*ln(3)^2*alr*pi
          - 1/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_7 * (
          + 4/3
          - 8/27*alr*pi^2
          - 2/3*alr
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_7 * (
          + 707/54
          + 8/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 7/3*alr
          - 2/9*alr^2*pi^2
          - 1/2*alr^2
          - 82/27*pi^2
          - 28/243*pi^4
          - 16/3*z3
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 41/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 116/27
          )

       + mu^2*ggr^4*Cf^2*Sigma_7 * (
          - 7/3
          - 4*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 8/3*alr
          - 8/27*alr^2*pi^2
          - 2/3*alr^2
          + 52/9*pi^2
          + 8/243*pi^4
          - 8/3*z3
          - 32*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 26/3*psiprime(1/3)
          + 6*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_8 * (
          + 4/3
          - 8/27*alr*pi^2
          - 2/3*alr
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_8 * (
          + 707/54
          + 8/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 7/3*alr
          - 2/9*alr^2*pi^2
          - 1/2*alr^2
          - 82/27*pi^2
          - 28/243*pi^4
          - 16/3*z3
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 41/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_8 * (
          - 116/27
          )

       + mu^2*ggr^4*Cf^2*Sigma_8 * (
          - 7/3
          - 4*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 8/3*alr
          - 8/27*alr^2*pi^2
          - 2/3*alr^2
          + 52/9*pi^2
          + 8/243*pi^4
          - 8/3*z3
          - 32*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 26/3*psiprime(1/3)
          + 6*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_9 * (
          + 16/9
          - 8/27*alr*pi^2
          - 8/9*alr
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_9 * (
          + 1414/81
          - 4/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 28/9*alr
          - 2/9*alr^2*pi^2
          - 2/3*alr^2
          - 1210/729*pi^2
          - 88/729*pi^4
          - 38/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 40/3*ss2(1/6*pi)
          - 8*ss2(1/6*pi)*alr
          - 80/3*ss2(1/2*pi)
          + 16*ss2(1/2*pi)*alr
          - 200/9*ss3(1/6*pi)
          + 40/3*ss3(1/6*pi)*alr
          + 160/9*ss3(1/2*pi)
          - 32/3*ss3(1/2*pi)*alr
          + 605/243*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 64/243*psiprime(1/3)*pi^2
          - 16/81*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/486/(sqrt(3))*alr*pi^3
          - 145/1458/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*alr*pi
          - 10/9/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*alr*pi
          + 5/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_9 * (
          - 464/81
          - 304/729*pi^2
          + 152/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_9 * (
          - 28/9
          - 236/81*alr*pi^2
          + 16/81*alr*pi^4
          + 16/9*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 32/9*alr
          - 8/27*alr^2*pi^2
          - 8/9*alr^2
          + 400/81*pi^2
          - 112/729*pi^4
          - 64/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 16/3*ss2(1/6*pi)
          + 64/3*ss2(1/6*pi)*alr
          + 32/3*ss2(1/2*pi)
          - 128/3*ss2(1/2*pi)*alr
          + 80/9*ss3(1/6*pi)
          - 320/9*ss3(1/6*pi)*alr
          - 64/9*ss3(1/2*pi)
          + 256/9*ss3(1/2*pi)*alr
          - 200/27*psiprime(1/3)
          + 118/27*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 128/243*psiprime(1/3)*pi^2
          + 32/81*psiprime(1/3)^2
          + 10/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/729/(sqrt(3))*alr*pi^3
          + 29/729/(sqrt(3))*pi^3
          - 16/9/(sqrt(3))*ln(3)*alr*pi
          + 4/9/(sqrt(3))*ln(3)*pi
          + 4/27/(sqrt(3))*ln(3)^2*alr*pi
          - 1/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_10 * (
          + 20/9
          - 8/27*alr*pi^2
          - 10/9*alr
          + 16/81*pi^2
          - 8/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_10 * (
          + 3535/162
          - 16/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 35/9*alr
          - 2/9*alr^2*pi^2
          - 5/6*alr^2
          - 206/729*pi^2
          - 92/729*pi^4
          - 28/9*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 20/3*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*alr
          - 40/3*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*alr
          - 100/9*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*alr
          + 80/9*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*alr
          + 103/243*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 80/243*psiprime(1/3)*pi^2
          - 20/81*psiprime(1/3)^2
          + 1/162*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/972/(sqrt(3))*alr*pi^3
          - 145/2916/(sqrt(3))*pi^3
          + 1/3/(sqrt(3))*ln(3)*alr*pi
          - 5/9/(sqrt(3))*ln(3)*pi
          - 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 5/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_10 * (
          - 580/81
          - 608/729*pi^2
          + 304/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_10 * (
          - 35/9
          - 148/81*alr*pi^2
          + 16/81*alr*pi^4
          + 8/9*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 40/9*alr
          - 8/27*alr^2*pi^2
          - 10/9*alr^2
          + 332/81*pi^2
          - 248/729*pi^4
          - 104/9*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 64/3*ss2(1/6*pi)
          + 32/3*ss2(1/6*pi)*alr
          - 128/3*ss2(1/2*pi)
          - 64/3*ss2(1/2*pi)*alr
          - 320/9*ss3(1/6*pi)
          - 160/9*ss3(1/6*pi)*alr
          + 256/9*ss3(1/2*pi)
          + 128/9*ss3(1/2*pi)*alr
          - 166/27*psiprime(1/3)
          + 74/27*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 160/243*psiprime(1/3)*pi^2
          + 40/81*psiprime(1/3)^2
          + 17/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/729/(sqrt(3))*alr*pi^3
          - 116/729/(sqrt(3))*pi^3
          - 8/9/(sqrt(3))*ln(3)*alr*pi
          - 16/9/(sqrt(3))*ln(3)*pi
          + 2/27/(sqrt(3))*ln(3)^2*alr*pi
          + 4/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_11 * (
          + 8/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_11 * (
          + 707/27
          - 28/27*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 14/3*alr
          - 2/9*alr^2*pi^2
          - alr^2
          + 266/243*pi^2
          - 32/243*pi^4
          - 2*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 133/81*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/54*psiprime3(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_11 * (
          - 232/27
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_11 * (
          - 14/3
          - 20/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/3*alr
          - 8/27*alr^2*pi^2
          - 4/3*alr^2
          + 88/27*pi^2
          - 128/243*pi^4
          - 16*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 48*ss2(1/6*pi)
          - 96*ss2(1/2*pi)
          - 80*ss3(1/6*pi)
          + 64*ss3(1/2*pi)
          - 44/9*psiprime(1/3)
          + 10/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_12 * (
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_12 * (
          + 2/27*alr*pi^2
          - 4/243*alr*pi^4
          - 2/9*alr*z3
          + 2/81*alr^2*pi^2
          - 1672/729*pi^2
          - 32/243*pi^4
          - 28/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 68/3*ss2(1/6*pi)
          + 4/3*ss2(1/6*pi)*alr
          - 136/3*ss2(1/2*pi)
          - 8/3*ss2(1/2*pi)*alr
          - 340/9*ss3(1/6*pi)
          - 20/9*ss3(1/6*pi)*alr
          + 272/9*ss3(1/2*pi)
          + 16/9*ss3(1/2*pi)*alr
          + 836/243*psiprime(1/3)
          - 1/9*psiprime(1/3)*alr
          - 1/27*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 2/81*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 29/2916/(sqrt(3))*alr*pi^3
          - 493/2916/(sqrt(3))*pi^3
          - 1/9/(sqrt(3))*ln(3)*alr*pi
          - 17/9/(sqrt(3))*ln(3)*pi
          + 1/108/(sqrt(3))*ln(3)^2*alr*pi
          + 17/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_12 * (
          - 208/729*pi^2
          + 104/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_12 * (
          - 4/81*alr^2*pi^2
          + 172/27*pi^2
          + 8/81*pi^4
          + 8/3*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          - 86/9*psiprime(1/3)
          + 2/27*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_13 * (
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_13 * (
          + 2/27*alr*pi^2
          - 4/243*alr*pi^4
          - 2/9*alr*z3
          + 2/81*alr^2*pi^2
          - 1672/729*pi^2
          - 32/243*pi^4
          - 28/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 68/3*ss2(1/6*pi)
          + 4/3*ss2(1/6*pi)*alr
          - 136/3*ss2(1/2*pi)
          - 8/3*ss2(1/2*pi)*alr
          - 340/9*ss3(1/6*pi)
          - 20/9*ss3(1/6*pi)*alr
          + 272/9*ss3(1/2*pi)
          + 16/9*ss3(1/2*pi)*alr
          + 836/243*psiprime(1/3)
          - 1/9*psiprime(1/3)*alr
          - 1/27*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 2/81*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 29/2916/(sqrt(3))*alr*pi^3
          - 493/2916/(sqrt(3))*pi^3
          - 1/9/(sqrt(3))*ln(3)*alr*pi
          - 17/9/(sqrt(3))*ln(3)*pi
          + 1/108/(sqrt(3))*ln(3)^2*alr*pi
          + 17/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_13 * (
          - 208/729*pi^2
          + 104/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_13 * (
          - 4/81*alr^2*pi^2
          + 172/27*pi^2
          + 8/81*pi^4
          + 8/3*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          - 86/9*psiprime(1/3)
          + 2/27*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_14 * (
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_14 * (
          + 2/27*alr*pi^2
          - 4/243*alr*pi^4
          - 2/9*alr*z3
          + 2/81*alr^2*pi^2
          - 1672/729*pi^2
          - 32/243*pi^4
          - 28/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 68/3*ss2(1/6*pi)
          + 4/3*ss2(1/6*pi)*alr
          - 136/3*ss2(1/2*pi)
          - 8/3*ss2(1/2*pi)*alr
          - 340/9*ss3(1/6*pi)
          - 20/9*ss3(1/6*pi)*alr
          + 272/9*ss3(1/2*pi)
          + 16/9*ss3(1/2*pi)*alr
          + 836/243*psiprime(1/3)
          - 1/9*psiprime(1/3)*alr
          - 1/27*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 2/81*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 29/2916/(sqrt(3))*alr*pi^3
          - 493/2916/(sqrt(3))*pi^3
          - 1/9/(sqrt(3))*ln(3)*alr*pi
          - 17/9/(sqrt(3))*ln(3)*pi
          + 1/108/(sqrt(3))*ln(3)^2*alr*pi
          + 17/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_14 * (
          - 208/729*pi^2
          + 104/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_14 * (
          - 4/81*alr^2*pi^2
          + 172/27*pi^2
          + 8/81*pi^4
          + 8/3*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          - 86/9*psiprime(1/3)
          + 2/27*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )$


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


dis3_smom := 0*Sigma_1 

            + 0*Sigma_2

            + mu^2*Sigma_3 * (
               - 1/3
               )

       + mu^2*ggr^2*Cf*Sigma_4 * (
          + 7/9
          + 8/81*pi^2
          - 58/81*alr
          - 104/729*alr*pi^2
          - 4/27*psiprime(1/3)
          + 52/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_4 * (
          - 583/243
          - 848/2187*pi^2
          + 1160/729*alr
          + 2080/6561*alr*pi^2
          + 424/729*psiprime(1/3)
          - 1040/2187*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_4 * (
          + 1495/243
          - 20/81*scripth432
          - 20/81*scripth312
          - 17/9*z3
          - 1405/2187*pi^2
          - 32/243*pi^4
          - 2302/729*alr
          + 26/81*alr*scripth432
          + 26/81*alr*scripth312
          - 67/9*alr*z3
          - 24617/6561*alr*pi^2
          - 152/729*alr*pi^4
          - 517/486*alr^2
          - 457/2187*alr^2*pi^2
          - 29/162*alr^3
          - 26/729*alr^3*pi^2
          + 28/3*ss2(1/6*pi)
          + 140/3*ss2(1/6*pi)*alr
          - 56/3*ss2(1/2*pi)
          - 280/3*ss2(1/2*pi)*alr
          - 140/9*ss3(1/6*pi)
          - 700/9*ss3(1/6*pi)*alr
          + 112/9*ss3(1/2*pi)
          + 560/9*ss3(1/2*pi)*alr
          + 1405/1458*psiprime(1/3)
          + 64/243*psiprime(1/3)*pi^2
          + 24617/4374*psiprime(1/3)*alr
          + 457/1458*psiprime(1/3)*alr^2
          + 13/243*psiprime(1/3)*alr^3
          - 16/81*psiprime(1/3)^2
          + 4/243*psiprime3(1/3)
          + 19/243*psiprime3(1/3)*alr
          - 203/2916/(sqrt(3))*pi^3
          - 1015/2916/(sqrt(3))*alr*pi^3
          - 7/9/(sqrt(3))*ln(3)*pi
          - 35/9/(sqrt(3))*ln(3)*alr*pi
          + 7/108/(sqrt(3))*ln(3)^2*pi
          + 35/108/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_4 * (
          - 17453/1944
          - 4/9*scripth432
          - 4/9*scripth312
          + 44*z3
          + 13790/729*pi^2
          + 28432/19683*pi^4
          + 107/729*alr
          + 52/81*alr*scripth432
          + 52/81*alr*scripth312
          - 4/9*alr*z3
          - 6728/6561*alr*pi^2
          - 880/19683*alr*pi^4
          + 1036/729*alr^2
          + 4366/6561*alr^2*pi^2
          + 4480/59049*alr^2*pi^4
          - 264*ss2(1/6*pi)
          - 16/3*ss2(1/6*pi)*alr
          + 528*ss2(1/2*pi)
          + 32/3*ss2(1/2*pi)*alr
          + 440*ss3(1/6*pi)
          + 80/9*ss3(1/6*pi)*alr
          - 352*ss3(1/2*pi)
          - 64/9*ss3(1/2*pi)*alr
          - 6895/243*psiprime(1/3)
          - 4672/6561*psiprime(1/3)*pi^2
          + 3364/2187*psiprime(1/3)*alr
          + 2752/6561*psiprime(1/3)*alr*pi^2
          - 2183/2187*psiprime(1/3)*alr^2
          - 4480/19683*psiprime(1/3)*alr^2*pi^2
          + 1168/2187*psiprime(1/3)^2
          - 688/2187*psiprime(1/3)^2*alr
          + 1120/6561*psiprime(1/3)^2*alr^2
          - 110/243*psiprime3(1/3)
          - 26/729*psiprime3(1/3)*alr
          + 319/162/(sqrt(3))*pi^3
          + 29/729/(sqrt(3))*alr*pi^3
          + 22/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)*alr*pi
          - 11/6/(sqrt(3))*ln(3)^2*pi
          - 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_5 * (
          + 89/162
          + 32/729*pi^2
          - 47/81*alr
          - 88/729*alr*pi^2
          - 16/243*psiprime(1/3)
          + 44/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 595/486
          - 280/2187*pi^2
          + 940/729*alr
          + 1760/6561*alr*pi^2
          + 140/729*psiprime(1/3)
          - 880/2187*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_5 * (
          + 1307/324
          - 10/81*scripth432
          - 10/81*scripth312
          - 67/18*z3
          - 1024/729*pi^2
          - 100/729*pi^4
          - 13915/5832*alr
          + 22/81*alr*scripth432
          + 22/81*alr*scripth312
          - 59/9*alr*z3
          - 19000/6561*alr*pi^2
          - 44/243*alr*pi^4
          - 775/972*alr^2
          - 353/2187*alr^2*pi^2
          - 47/324*alr^3
          - 22/729*alr^3*pi^2
          + 58/3*ss2(1/6*pi)
          + 112/3*ss2(1/6*pi)*alr
          - 116/3*ss2(1/2*pi)
          - 224/3*ss2(1/2*pi)*alr
          - 290/9*ss3(1/6*pi)
          - 560/9*ss3(1/6*pi)*alr
          + 232/9*ss3(1/2*pi)
          + 448/9*ss3(1/2*pi)*alr
          + 512/243*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 9500/2187*psiprime(1/3)*alr
          + 353/1458*psiprime(1/3)*alr^2
          + 11/243*psiprime(1/3)*alr^3
          - 8/81*psiprime(1/3)^2
          + 17/486*psiprime3(1/3)
          + 11/162*psiprime3(1/3)*alr
          - 841/5832/(sqrt(3))*pi^3
          - 203/729/(sqrt(3))*alr*pi^3
          - 29/18/(sqrt(3))*ln(3)*pi
          - 28/9/(sqrt(3))*ln(3)*alr*pi
          + 29/216/(sqrt(3))*ln(3)^2*pi
          + 7/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_5 * (
          - 31837/3888
          - 16/81*scripth432
          - 16/81*scripth312
          + 460/9*z3
          + 138232/6561*pi^2
          + 95456/59049*pi^4
          - 446/729*alr
          + 44/81*alr*scripth432
          + 44/81*alr*scripth312
          + 4/9*alr*z3
          - 11116/6561*alr*pi^2
          - 16/19683*alr*pi^4
          + 728/729*alr^2
          + 3302/6561*alr^2*pi^2
          + 3584/59049*alr^2*pi^4
          - 944/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          + 1888/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          + 4720/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          - 3776/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 69116/2187*psiprime(1/3)
          - 6464/19683*psiprime(1/3)*pi^2
          + 5558/2187*psiprime(1/3)*alr
          + 1600/6561*psiprime(1/3)*alr*pi^2
          - 1651/2187*psiprime(1/3)*alr^2
          - 3584/19683*psiprime(1/3)*alr^2*pi^2
          + 1616/6561*psiprime(1/3)^2
          - 400/2187*psiprime(1/3)^2*alr
          + 896/6561*psiprime(1/3)^2*alr^2
          - 412/729*psiprime3(1/3)
          - 22/729*psiprime3(1/3)*alr
          + 1711/729/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          + 236/9/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 59/27/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_6 * (
          + 221/162
          + 128/729*pi^2
          - 94/81*alr
          - 176/729*alr*pi^2
          - 64/243*psiprime(1/3)
          + 88/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_6 * (
          - 2027/486
          - 1304/2187*pi^2
          + 1880/729*alr
          + 3520/6561*alr*pi^2
          + 652/729*psiprime(1/3)
          - 1760/2187*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_6 * (
          + 13343/972
          - 50/81*scripth432
          - 50/81*scripth312
          - 50/3*z3
          - 10853/2187*pi^2
          - 350/729*pi^4
          - 19801/2916*alr
          + 44/81*alr*scripth432
          + 44/81*alr*scripth312
          - 34/9*alr*z3
          - 11459/6561*alr*pi^2
          - 58/729*alr*pi^4
          - 835/486*alr^2
          - 757/2187*alr^2*pi^2
          - 47/162*alr^3
          - 44/729*alr^3*pi^2
          + 94*ss2(1/6*pi)
          + 38/3*ss2(1/6*pi)*alr
          - 188*ss2(1/2*pi)
          - 76/3*ss2(1/2*pi)*alr
          - 470/3*ss3(1/6*pi)
          - 190/9*ss3(1/6*pi)*alr
          + 376/3*ss3(1/2*pi)
          + 152/9*ss3(1/2*pi)*alr
          + 10853/1458*psiprime(1/3)
          + 11459/4374*psiprime(1/3)*alr
          + 757/1458*psiprime(1/3)*alr^2
          + 22/243*psiprime(1/3)*alr^3
          + 175/972*psiprime3(1/3)
          + 29/972*psiprime3(1/3)*alr
          - 1363/1944/(sqrt(3))*pi^3
          - 551/5832/(sqrt(3))*alr*pi^3
          - 47/6/(sqrt(3))*ln(3)*pi
          - 19/18/(sqrt(3))*ln(3)*alr*pi
          + 47/72/(sqrt(3))*ln(3)^2*pi
          + 19/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_6 * (
          - 14551/1296
          - 64/81*scripth432
          - 64/81*scripth312
          + 556/9*z3
          + 179662/6561*pi^2
          + 112496/59049*pi^4
          + 1645/1458*alr
          + 88/81*alr*scripth432
          + 88/81*alr*scripth312
          + 20/9*alr*z3
          - 28430/6561*alr*pi^2
          + 1075/729*alr^2
          + 5170/6561*alr^2*pi^2
          + 5824/59049*alr^2*pi^4
          - 1232/3*ss2(1/6*pi)
          + 80/3*ss2(1/6*pi)*alr
          + 2464/3*ss2(1/2*pi)
          - 160/3*ss2(1/2*pi)*alr
          + 6160/9*ss3(1/6*pi)
          - 400/9*ss3(1/6*pi)*alr
          - 4928/9*ss3(1/2*pi)
          + 320/9*ss3(1/2*pi)*alr
          - 89831/2187*psiprime(1/3)
          - 4064/19683*psiprime(1/3)*pi^2
          + 14215/2187*psiprime(1/3)*alr
          + 352/729*psiprime(1/3)*alr*pi^2
          - 2585/2187*psiprime(1/3)*alr^2
          - 5824/19683*psiprime(1/3)*alr^2*pi^2
          + 1016/6561*psiprime(1/3)^2
          - 88/243*psiprime(1/3)^2*alr
          + 1456/6561*psiprime(1/3)^2*alr^2
          - 502/729*psiprime3(1/3)
          - 44/729*psiprime3(1/3)*alr
          + 2233/729/(sqrt(3))*pi^3
          - 145/729/(sqrt(3))*alr*pi^3
          + 308/9/(sqrt(3))*ln(3)*pi
          - 20/9/(sqrt(3))*ln(3)*alr*pi
          - 77/27/(sqrt(3))*ln(3)^2*pi
          + 5/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_7 * (
          + 137/54
          + 80/243*pi^2
          - 194/81*alr
          - 400/729*alr*pi^2
          - 40/81*psiprime(1/3)
          + 200/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 3847/486
          - 1960/2187*pi^2
          + 3880/729*alr
          + 8000/6561*alr*pi^2
          + 980/729*psiprime(1/3)
          - 4000/2187*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_7 * (
          + 6527/243
          - 70/81*scripth432
          - 70/81*scripth312
          - 737/18*z3
          - 28847/2187*pi^2
          - 274/243*pi^4
          - 91951/5832*alr
          + 100/81*alr*scripth432
          + 100/81*alr*scripth312
          + 4/9*alr*z3
          - 3157/6561*alr*pi^2
          + 74/729*alr*pi^4
          - 3619/972*alr^2
          - 1829/2187*alr^2*pi^2
          - 97/162*alr^3
          - 100/729*alr^3*pi^2
          + 680/3*ss2(1/6*pi)
          - 86/3*ss2(1/6*pi)*alr
          - 1360/3*ss2(1/2*pi)
          + 172/3*ss2(1/2*pi)*alr
          - 3400/9*ss3(1/6*pi)
          + 430/9*ss3(1/6*pi)*alr
          + 2720/9*ss3(1/2*pi)
          - 344/9*ss3(1/2*pi)*alr
          + 28847/1458*psiprime(1/3)
          - 16/243*psiprime(1/3)*pi^2
          + 3157/4374*psiprime(1/3)*alr
          + 1829/1458*psiprime(1/3)*alr^2
          + 50/243*psiprime(1/3)*alr^3
          + 4/81*psiprime(1/3)^2
          + 419/972*psiprime3(1/3)
          - 37/972*psiprime3(1/3)*alr
          - 2465/1458/(sqrt(3))*pi^3
          + 1247/5832/(sqrt(3))*alr*pi^3
          - 170/9/(sqrt(3))*ln(3)*pi
          + 43/18/(sqrt(3))*ln(3)*alr*pi
          + 85/54/(sqrt(3))*ln(3)^2*pi
          - 43/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_7 * (
          - 78077/3888
          - 40/27*scripth432
          - 40/27*scripth312
          + 284/3*z3
          + 94684/2187*pi^2
          + 55912/19683*pi^4
          + 8165/1458*alr
          + 200/81*alr*scripth432
          + 200/81*alr*scripth312
          + 52/9*alr*z3
          - 66172/6561*alr*pi^2
          + 640/19683*alr*pi^4
          + 4039/1458*alr^2
          + 10178/6561*alr^2*pi^2
          + 12224/59049*alr^2*pi^4
          - 640*ss2(1/6*pi)
          + 208/3*ss2(1/6*pi)*alr
          + 1280*ss2(1/2*pi)
          - 416/3*ss2(1/2*pi)*alr
          + 3200/3*ss3(1/6*pi)
          - 1040/9*ss3(1/6*pi)*alr
          - 2560/3*ss3(1/2*pi)
          + 832/9*ss3(1/2*pi)*alr
          - 47342/729*psiprime(1/3)
          - 1696/6561*psiprime(1/3)*pi^2
          + 33086/2187*psiprime(1/3)*alr
          + 6560/6561*psiprime(1/3)*alr*pi^2
          - 5089/2187*psiprime(1/3)*alr^2
          - 12224/19683*psiprime(1/3)*alr^2*pi^2
          + 424/2187*psiprime(1/3)^2
          - 1640/2187*psiprime(1/3)^2*alr
          + 3056/6561*psiprime(1/3)^2*alr^2
          - 251/243*psiprime3(1/3)
          - 100/729*psiprime3(1/3)*alr
          + 1160/243/(sqrt(3))*pi^3
          - 377/729/(sqrt(3))*alr*pi^3
          + 160/3/(sqrt(3))*ln(3)*pi
          - 52/9/(sqrt(3))*ln(3)*alr*pi
          - 40/9/(sqrt(3))*ln(3)^2*pi
          + 13/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_8 * (
          + 1/6
          - 14/81*alr
          - 40/729*alr*pi^2
          + 20/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_8 * (
          - 391/486
          - 232/2187*pi^2
          + 280/729*alr
          + 800/6561*alr*pi^2
          + 116/729*psiprime(1/3)
          - 400/2187*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_8 * (
          + 890/243
          + 2/81*scripth432
          + 2/81*scripth312
          - 221/18*z3
          - 12167/2187*pi^2
          - 98/243*pi^4
          - 1303/5832*alr
          + 10/81*alr*scripth432
          + 10/81*alr*scripth312
          - 50/9*alr*z3
          - 14029/6561*alr*pi^2
          - 118/729*alr*pi^4
          - 379/972*alr^2
          - 209/2187*alr^2*pi^2
          - 7/162*alr^3
          - 10/729*alr^3*pi^2
          + 236/3*ss2(1/6*pi)
          + 94/3*ss2(1/6*pi)*alr
          - 472/3*ss2(1/2*pi)
          - 188/3*ss2(1/2*pi)*alr
          - 1180/9*ss3(1/6*pi)
          - 470/9*ss3(1/6*pi)*alr
          + 944/9*ss3(1/2*pi)
          + 376/9*ss3(1/2*pi)*alr
          + 12167/1458*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 14029/4374*psiprime(1/3)*alr
          + 209/1458*psiprime(1/3)*alr^2
          + 5/243*psiprime(1/3)*alr^3
          - 8/81*psiprime(1/3)^2
          + 131/972*psiprime3(1/3)
          + 59/972*psiprime3(1/3)*alr
          - 1711/2916/(sqrt(3))*pi^3
          - 1363/5832/(sqrt(3))*alr*pi^3
          - 59/9/(sqrt(3))*ln(3)*pi
          - 47/18/(sqrt(3))*ln(3)*alr*pi
          + 59/108/(sqrt(3))*ln(3)^2*pi
          + 47/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_8 * (
          - 43997/3888
          + 60*z3
          + 18392/729*pi^2
          + 37904/19683*pi^4
          + 1937/1458*alr
          + 20/81*alr*scripth432
          + 20/81*alr*scripth312
          + 4/9*alr*z3
          - 6160/6561*alr*pi^2
          - 560/19683*alr*pi^4
          + 1339/1458*alr^2
          + 3158/6561*alr^2*pi^2
          + 3584/59049*alr^2*pi^4
          - 384*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          + 768*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          + 640*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          - 512*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 9196/243*psiprime(1/3)
          - 2048/6561*psiprime(1/3)*pi^2
          + 3080/2187*psiprime(1/3)*alr
          + 1280/6561*psiprime(1/3)*alr*pi^2
          - 1579/2187*psiprime(1/3)*alr^2
          - 3584/19683*psiprime(1/3)*alr^2*pi^2
          + 512/2187*psiprime(1/3)^2
          - 320/2187*psiprime(1/3)^2*alr
          + 896/6561*psiprime(1/3)^2*alr^2
          - 166/243*psiprime3(1/3)
          - 10/729*psiprime3(1/3)*alr
          + 232/81/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          + 32/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 8/3/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_9 * (
          + 25/162
          - 8/729*pi^2
          + 8/81*alr
          - 8/729*alr*pi^2
          + 4/243*psiprime(1/3)
          + 4/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_9 * (
          - 371/486
          - 152/2187*pi^2
          - 160/729*alr
          + 160/6561*alr*pi^2
          + 76/729*psiprime(1/3)
          - 80/2187*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_9 * (
          + 617/324
          - 2/81*scripth432
          - 2/81*scripth312
          - 4/9*z3
          - 647/729*pi^2
          - 34/729*pi^4
          + 6077/2916*alr
          + 2/81*alr*scripth432
          + 2/81*alr*scripth312
          - 22/3*alr*z3
          - 19157/6561*alr*pi^2
          - 2/9*alr*pi^4
          + 83/486*alr^2
          - 1/2187*alr^2*pi^2
          + 2/81*alr^3
          - 2/729*alr^3*pi^2
          + 14/3*ss2(1/6*pi)
          + 46*ss2(1/6*pi)*alr
          - 28/3*ss2(1/2*pi)
          - 92*ss2(1/2*pi)*alr
          - 70/9*ss3(1/6*pi)
          - 230/3*ss3(1/6*pi)*alr
          + 56/9*ss3(1/2*pi)
          + 184/3*ss3(1/2*pi)*alr
          + 647/486*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 19157/4374*psiprime(1/3)*alr
          + 1/1458*psiprime(1/3)*alr^2
          + 1/243*psiprime(1/3)*alr^3
          - 8/81*psiprime(1/3)^2
          + 1/972*psiprime3(1/3)
          + 1/12*psiprime3(1/3)*alr
          - 203/5832/(sqrt(3))*pi^3
          - 667/1944/(sqrt(3))*alr*pi^3
          - 7/18/(sqrt(3))*ln(3)*pi
          - 23/6/(sqrt(3))*ln(3)*alr*pi
          + 7/216/(sqrt(3))*ln(3)^2*pi
          + 23/72/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_9 * (
          - 23909/3888
          + 4/81*scripth432
          + 4/81*scripth312
          + 36*z3
          + 99938/6561*pi^2
          + 68080/59049*pi^4
          - 1625/1458*alr
          + 4/81*alr*scripth432
          + 4/81*alr*scripth312
          - 4/9*alr*z3
          + 94/6561*alr*pi^2
          - 368/19683*alr*pi^4
          + 310/729*alr^2
          + 1462/6561*alr^2*pi^2
          + 1792/59049*alr^2*pi^4
          - 224*ss2(1/6*pi)
          - 16/3*ss2(1/6*pi)*alr
          + 448*ss2(1/2*pi)
          + 32/3*ss2(1/2*pi)*alr
          + 1120/3*ss3(1/6*pi)
          + 80/9*ss3(1/6*pi)*alr
          - 896/3*ss3(1/2*pi)
          - 64/9*ss3(1/2*pi)*alr
          - 49969/2187*psiprime(1/3)
          - 5440/19683*psiprime(1/3)*pi^2
          - 47/2187*psiprime(1/3)*alr
          + 512/6561*psiprime(1/3)*alr*pi^2
          - 731/2187*psiprime(1/3)*alr^2
          - 1792/19683*psiprime(1/3)*alr^2*pi^2
          + 1360/6561*psiprime(1/3)^2
          - 128/2187*psiprime(1/3)^2*alr
          + 448/6561*psiprime(1/3)^2*alr^2
          - 290/729*psiprime3(1/3)
          - 2/729*psiprime3(1/3)*alr
          + 406/243/(sqrt(3))*pi^3
          + 29/729/(sqrt(3))*alr*pi^3
          + 56/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)*alr*pi
          - 14/9/(sqrt(3))*ln(3)^2*pi
          - 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma10 * (
          + 133/162
          + 64/729*pi^2
          - 17/81*alr
          - 64/729*alr*pi^2
          - 32/243*psiprime(1/3)
          + 32/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma10 * (
          - 1531/486
          - 856/2187*pi^2
          + 340/729*alr
          + 1280/6561*alr*pi^2
          + 428/729*psiprime(1/3)
          - 640/2187*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma10 * (
          + 9181/972
          - 34/81*scripth432
          - 34/81*scripth312
          - 155/18*z3
          - 6646/2187*pi^2
          - 64/243*pi^4
          + 1193/5832*alr
          + 16/81*alr*scripth432
          + 16/81*alr*scripth312
          - 67/9*alr*z3
          - 20146/6561*alr*pi^2
          - 152/729*alr*pi^4
          - 235/972*alr^2
          - 245/2187*alr^2*pi^2
          - 17/324*alr^3
          - 16/729*alr^3*pi^2
          + 146/3*ss2(1/6*pi)
          + 128/3*ss2(1/6*pi)*alr
          - 292/3*ss2(1/2*pi)
          - 256/3*ss2(1/2*pi)*alr
          - 730/9*ss3(1/6*pi)
          - 640/9*ss3(1/6*pi)*alr
          + 584/9*ss3(1/2*pi)
          + 512/9*ss3(1/2*pi)*alr
          + 3323/729*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          + 10073/2187*psiprime(1/3)*alr
          + 245/1458*psiprime(1/3)*alr^2
          + 8/243*psiprime(1/3)*alr^3
          - 4/81*psiprime(1/3)^2
          + 22/243*psiprime3(1/3)
          + 19/243*psiprime3(1/3)*alr
          - 2117/5832/(sqrt(3))*pi^3
          - 232/729/(sqrt(3))*alr*pi^3
          - 73/18/(sqrt(3))*ln(3)*pi
          - 32/9/(sqrt(3))*ln(3)*alr*pi
          + 73/216/(sqrt(3))*ln(3)^2*pi
          + 8/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma10 * (
          - 11359/1296
          - 32/81*scripth432
          - 32/81*scripth312
          + 140/3*z3
          + 137756/6561*pi^2
          + 83608/59049*pi^4
          - 1127/729*alr
          + 32/81*alr*scripth432
          + 32/81*alr*scripth312
          + 4/9*alr*z3
          - 12040/6561*alr*pi^2
          - 160/6561*alr*pi^4
          + 503/729*alr^2
          + 2402/6561*alr^2*pi^2
          + 3008/59049*alr^2*pi^4
          - 304*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          + 608*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          + 1520/3*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          - 1216/3*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 68878/2187*psiprime(1/3)
          - 4768/19683*psiprime(1/3)*pi^2
          + 6020/2187*psiprime(1/3)*alr
          + 544/2187*psiprime(1/3)*alr*pi^2
          - 1201/2187*psiprime(1/3)*alr^2
          - 3008/19683*psiprime(1/3)*alr^2*pi^2
          + 1192/6561*psiprime(1/3)^2
          - 136/729*psiprime(1/3)^2*alr
          + 752/6561*psiprime(1/3)^2*alr^2
          - 365/729*psiprime3(1/3)
          - 16/729*psiprime3(1/3)*alr
          + 551/243/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          + 76/3/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 19/9/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_11 * (
          + 77/27
          + 112/243*pi^2
          - 94/81*alr
          - 176/729*alr*pi^2
          - 56/81*psiprime(1/3)
          + 88/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_11 * (
          - 2743/243
          - 4304/2187*pi^2
          + 1880/729*alr
          + 3520/6561*alr*pi^2
          + 2152/729*psiprime(1/3)
          - 1760/2187*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_11 * (
          + 8422/243
          - 164/81*scripth432
          - 164/81*scripth312
          - 329/9*z3
          - 22183/2187*pi^2
          - 88/81*pi^4
          - 4714/729*alr
          + 44/81*alr*scripth432
          + 44/81*alr*scripth312
          - 49/9*alr*z3
          - 15833/6561*alr*pi^2
          - 92/729*alr*pi^4
          - 841/486*alr^2
          - 781/2187*alr^2*pi^2
          - 47/162*alr^3
          - 44/729*alr^3*pi^2
          + 652/3*ss2(1/6*pi)
          + 68/3*ss2(1/6*pi)*alr
          - 1304/3*ss2(1/2*pi)
          - 136/3*ss2(1/2*pi)*alr
          - 3260/9*ss3(1/6*pi)
          - 340/9*ss3(1/6*pi)*alr
          + 2608/9*ss3(1/2*pi)
          + 272/9*ss3(1/2*pi)*alr
          + 22183/1458*psiprime(1/3)
          - 32/243*psiprime(1/3)*pi^2
          + 15833/4374*psiprime(1/3)*alr
          + 781/1458*psiprime(1/3)*alr^2
          + 22/243*psiprime(1/3)*alr^3
          + 8/81*psiprime(1/3)^2
          + 103/243*psiprime3(1/3)
          + 23/486*psiprime3(1/3)*alr
          - 4727/2916/(sqrt(3))*pi^3
          - 493/2916/(sqrt(3))*alr*pi^3
          - 163/9/(sqrt(3))*ln(3)*pi
          - 17/9/(sqrt(3))*ln(3)*alr*pi
          + 163/108/(sqrt(3))*ln(3)^2*pi
          + 17/108/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_11 * (
          - 33389/1944
          - 56/27*scripth432
          - 56/27*scripth312
          + 220/3*z3
          + 81110/2187*pi^2
          + 42992/19683*pi^4
          - 145/729*alr
          + 88/81*alr*scripth432
          + 88/81*alr*scripth312
          + 20/9*alr*z3
          - 35060/6561*alr*pi^2
          - 2368/19683*alr*pi^4
          + 1306/729*alr^2
          + 5770/6561*alr^2*pi^2
          + 6208/59049*alr^2*pi^4
          - 536*ss2(1/6*pi)
          + 80/3*ss2(1/6*pi)*alr
          + 1072*ss2(1/2*pi)
          - 160/3*ss2(1/2*pi)*alr
          + 2680/3*ss3(1/6*pi)
          - 400/9*ss3(1/6*pi)*alr
          - 2144/3*ss3(1/2*pi)
          + 320/9*ss3(1/2*pi)*alr
          - 40555/729*psiprime(1/3)
          - 1952/6561*psiprime(1/3)*pi^2
          + 17530/2187*psiprime(1/3)*alr
          + 5536/6561*psiprime(1/3)*alr*pi^2
          - 2885/2187*psiprime(1/3)*alr^2
          - 6208/19683*psiprime(1/3)*alr^2*pi^2
          + 488/2187*psiprime(1/3)^2
          - 1384/2187*psiprime(1/3)^2*alr
          + 1552/6561*psiprime(1/3)^2*alr^2
          - 190/243*psiprime3(1/3)
          - 44/729*psiprime3(1/3)*alr
          + 1943/486/(sqrt(3))*pi^3
          - 145/729/(sqrt(3))*alr*pi^3
          + 134/3/(sqrt(3))*ln(3)*pi
          - 20/9/(sqrt(3))*ln(3)*alr*pi
          - 67/18/(sqrt(3))*ln(3)^2*pi
          + 5/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_12 * (
          + 1/81
          + 8/729*pi^2
          - 4/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_12 * (
          - 8/81
          - 8/243*pi^2
          + 4/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_12 * (
          - 2957/972
          - 2/27*scripth432
          - 2/27*scripth312
          + 289/18*z3
          + 12854/2187*pi^2
          + 116/243*pi^4
          + 1/8*alr
          - 2/3*alr*z3
          - 53/243*alr*pi^2
          - 16/729*alr*pi^4
          + 1/324*alr^2
          + 2/729*alr^2*pi^2
          - 286/3*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          + 572/3*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          + 1430/9*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          - 1144/9*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          - 6427/729*psiprime(1/3)
          + 53/162*psiprime(1/3)*alr
          - 1/243*psiprime(1/3)*alr^2
          - 29/162*psiprime3(1/3)
          + 2/243*psiprime3(1/3)*alr
          + 4147/5832/(sqrt(3))*pi^3
          - 29/972/(sqrt(3))*alr*pi^3
          + 143/18/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          - 143/216/(sqrt(3))*ln(3)^2*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_12 * (
          + 4249/729
          - 4/81*scripth432
          - 4/81*scripth312
          - 88/3*z3
          - 67852/6561*pi^2
          - 5552/6561*pi^4
          - 221/1458*alr
          - 556/6561*alr*pi^2
          - 832/59049*alr*pi^4
          - 1/162*alr^2
          - 4/729*alr^2*pi^2
          + 168*ss2(1/6*pi)
          - 336*ss2(1/2*pi)
          - 280*ss3(1/6*pi)
          + 224*ss3(1/2*pi)
          + 33926/2187*psiprime(1/3)
          - 64/2187*psiprime(1/3)*pi^2
          + 278/2187*psiprime(1/3)*alr
          + 832/19683*psiprime(1/3)*alr*pi^2
          + 2/243*psiprime(1/3)*alr^2
          + 16/729*psiprime(1/3)^2
          - 208/6561*psiprime(1/3)^2*alr
          + 26/81*psiprime3(1/3)
          - 203/162/(sqrt(3))*pi^3
          - 14/(sqrt(3))*ln(3)*pi
          + 7/6/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_13 * (
          + 2/81
          + 16/729*pi^2
          - 8/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_13 * (
          - 8/81
          - 40/729*pi^2
          + 20/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_13 * (
          - 4265/1944
          - 1/9*scripth432
          - 1/9*scripth312
          + 89/6*z3
          + 10810/2187*pi^2
          + 328/729*pi^4
          + 1/12*alr
          - 5/9*alr*z3
          - 83/486*alr*pi^2
          - 14/729*alr*pi^4
          + 1/162*alr^2
          + 4/729*alr^2*pi^2
          - 88*ss2(1/6*pi)
          + 10/3*ss2(1/6*pi)*alr
          + 176*ss2(1/2*pi)
          - 20/3*ss2(1/2*pi)*alr
          + 440/3*ss3(1/6*pi)
          - 50/9*ss3(1/6*pi)*alr
          - 352/3*ss3(1/2*pi)
          + 40/9*ss3(1/2*pi)*alr
          - 5405/729*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          + 83/324*psiprime(1/3)*alr
          - 2/243*psiprime(1/3)*alr^2
          - 4/81*psiprime(1/3)^2
          - 43/243*psiprime3(1/3)
          + 7/972*psiprime3(1/3)*alr
          + 319/486/(sqrt(3))*pi^3
          - 145/5832/(sqrt(3))*alr*pi^3
          + 22/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)*alr*pi
          - 11/18/(sqrt(3))*ln(3)^2*pi
          + 5/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_13 * (
          + 5881/1458
          - 8/81*scripth432
          - 8/81*scripth312
          - 232/9*z3
          - 51806/6561*pi^2
          - 5048/6561*pi^4
          + 13/729*alr
          - 320/6561*alr*pi^2
          - 800/59049*alr*pi^4
          - 1/81*alr^2
          - 8/729*alr^2*pi^2
          + 440/3*ss2(1/6*pi)
          - 880/3*ss2(1/2*pi)
          - 2200/9*ss3(1/6*pi)
          + 1760/9*ss3(1/2*pi)
          + 25903/2187*psiprime(1/3)
          - 352/2187*psiprime(1/3)*pi^2
          + 160/2187*psiprime(1/3)*alr
          + 800/19683*psiprime(1/3)*alr*pi^2
          + 4/243*psiprime(1/3)*alr^2
          + 88/729*psiprime(1/3)^2
          - 200/6561*psiprime(1/3)^2*alr
          + 25/81*psiprime3(1/3)
          - 1595/1458/(sqrt(3))*pi^3
          - 110/9/(sqrt(3))*ln(3)*pi
          + 55/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_14 * (
          + 19/81
          + 80/729*pi^2
          - 40/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_14 * (
          - 8/9
          - 280/729*pi^2
          + 140/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_14 * (
          - 683/972
          - 10/27*scripth432
          - 10/27*scripth312
          + 293/18*z3
          + 12950/2187*pi^2
          + 340/729*pi^4
          + 17/72*alr
          - 10/9*alr*z3
          - 77/243*alr*pi^2
          - 28/729*alr*pi^4
          + 19/324*alr^2
          + 20/729*alr^2*pi^2
          - 278/3*ss2(1/6*pi)
          + 20/3*ss2(1/6*pi)*alr
          + 556/3*ss2(1/2*pi)
          - 40/3*ss2(1/2*pi)*alr
          + 1390/9*ss3(1/6*pi)
          - 100/9*ss3(1/6*pi)*alr
          - 1112/9*ss3(1/2*pi)
          + 80/9*ss3(1/2*pi)*alr
          - 6475/729*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          + 77/162*psiprime(1/3)*alr
          - 10/243*psiprime(1/3)*alr^2
          - 4/81*psiprime(1/3)^2
          - 89/486*psiprime3(1/3)
          + 7/486*psiprime3(1/3)*alr
          + 4031/5832/(sqrt(3))*pi^3
          - 145/2916/(sqrt(3))*alr*pi^3
          + 139/18/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)*alr*pi
          - 139/216/(sqrt(3))*ln(3)^2*pi
          + 5/108/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_14 * (
          + 3502/729
          - 40/81*scripth432
          - 40/81*scripth312
          - 296/9*z3
          - 55324/6561*pi^2
          - 728/729*pi^4
          + 157/1458*alr
          - 1852/6561*alr*pi^2
          - 2560/59049*alr*pi^4
          - 19/162*alr^2
          - 40/729*alr^2*pi^2
          + 520/3*ss2(1/6*pi)
          - 1040/3*ss2(1/2*pi)
          - 2600/9*ss3(1/6*pi)
          + 2080/9*ss3(1/2*pi)
          + 27662/2187*psiprime(1/3)
          - 64/243*psiprime(1/3)*pi^2
          + 926/2187*psiprime(1/3)*alr
          + 2560/19683*psiprime(1/3)*alr*pi^2
          + 20/243*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)^2
          - 640/6561*psiprime(1/3)^2*alr
          + 11/27*psiprime3(1/3)
          - 1885/1458/(sqrt(3))*pi^3
          - 130/9/(sqrt(3))*ln(3)*pi
          + 65/54/(sqrt(3))*ln(3)^2*pi
          )$

totdis3_smom := 0*Sigma_1 

       + mu^2*Sigma_2 * (
          - 1/6
          )

       + mu^2*Sigma_3 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_4 * (
          + 8/27
          - 8/243*pi^2
          - 4/9*alr
          - 8/81*alr*pi^2
          + 4/81*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_4 * (
          + 4/27
          + 40/243*pi^2
          + 80/81*alr
          + 160/729*alr*pi^2
          - 20/81*psiprime(1/3)
          - 80/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_4 * (
          - 94/81
          + 2/9*scripth432
          + 2/9*scripth312
          + 49/3*z3
          + 3862/729*pi^2
          + 100/243*pi^4
          - 401/162*alr
          + 2/9*alr*scripth432
          + 2/9*alr*scripth312
          - alr*z3
          - 1157/729*alr*pi^2
          - 4/243*alr*pi^4
          - 1/2*alr^2
          - 1/9*alr^2*pi^2
          - 1/9*alr^3
          - 2/81*alr^3*pi^2
          - 104*ss2(1/6*pi)
          + 12*ss2(1/6*pi)*alr
          + 208*ss2(1/2*pi)
          - 24*ss2(1/2*pi)*alr
          + 520/3*ss3(1/6*pi)
          - 20*ss3(1/6*pi)*alr
          - 416/3*ss3(1/2*pi)
          + 16*ss3(1/2*pi)*alr
          - 1931/243*psiprime(1/3)
          + 32/81*psiprime(1/3)*pi^2
          + 1157/486*psiprime(1/3)*alr
          + 1/6*psiprime(1/3)*alr^2
          + 1/27*psiprime(1/3)*alr^3
          - 8/27*psiprime(1/3)^2
          - 11/54*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          + 377/486/(sqrt(3))*pi^3
          - 29/324/(sqrt(3))*alr*pi^3
          + 26/3/(sqrt(3))*ln(3)*pi
          - 1/(sqrt(3))*ln(3)*alr*pi
          - 13/18/(sqrt(3))*ln(3)^2*pi
          + 1/12/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_4 * (
          + 359/81
          + 4/27*scripth432
          + 4/27*scripth312
          - 68/3*z3
          - 15226/2187*pi^2
          - 12032/19683*pi^4
          - 94/81*alr
          + 4/9*alr*scripth432
          + 4/9*alr*scripth312
          - 4/3*alr*z3
          + 512/729*alr*pi^2
          + 464/6561*alr*pi^4
          + 13/27*alr^2
          + 58/243*alr^2*pi^2
          + 64/2187*alr^2*pi^4
          + 160*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*alr
          - 320*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*alr
          - 800/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*alr
          + 640/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*alr
          + 7613/729*psiprime(1/3)
          - 4384/6561*psiprime(1/3)*pi^2
          - 256/243*psiprime(1/3)*alr
          - 32/2187*psiprime(1/3)*alr*pi^2
          - 29/81*psiprime(1/3)*alr^2
          - 64/729*psiprime(1/3)*alr^2*pi^2
          + 1096/2187*psiprime(1/3)^2
          + 8/729*psiprime(1/3)^2*alr
          + 16/243*psiprime(1/3)^2*alr^2
          + 76/243*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 290/243/(sqrt(3))*pi^3
          + 29/243/(sqrt(3))*alr*pi^3
          - 40/3/(sqrt(3))*ln(3)*pi
          + 4/3/(sqrt(3))*ln(3)*alr*pi
          + 10/9/(sqrt(3))*ln(3)^2*pi
          - 1/9/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_5 * (
          + 79/81
          + 56/729*pi^2
          - 20/27*alr
          - 40/243*alr*pi^2
          - 28/243*psiprime(1/3)
          + 20/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 212/81
          - 208/729*pi^2
          + 400/243*alr
          + 800/2187*alr*pi^2
          + 104/243*psiprime(1/3)
          - 400/729*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_5 * (
          + 7975/972
          - 8/27*scripth432
          - 8/27*scripth312
          + 8/9*z3
          + 1478/2187*pi^2
          - 1151/243*alr
          + 10/27*alr*scripth432
          + 10/27*alr*scripth312
          + 4/9*alr*z3
          - 1330/2187*alr*pi^2
          + 28/729*alr*pi^4
          - 35/36*alr^2
          - 17/81*alr^2*pi^2
          - 5/27*alr^3
          - 10/243*alr^3*pi^2
          - 34/3*ss2(1/6*pi)
          - 14/3*ss2(1/6*pi)*alr
          + 68/3*ss2(1/2*pi)
          + 28/3*ss2(1/2*pi)*alr
          + 170/9*ss3(1/6*pi)
          + 70/9*ss3(1/6*pi)*alr
          - 136/9*ss3(1/2*pi)
          - 56/9*ss3(1/2*pi)*alr
          - 739/729*psiprime(1/3)
          + 16/81*psiprime(1/3)*pi^2
          + 665/729*psiprime(1/3)*alr
          + 17/54*psiprime(1/3)*alr^2
          + 5/81*psiprime(1/3)*alr^3
          - 4/27*psiprime(1/3)^2
          - 2/81*psiprime3(1/3)
          - 7/486*psiprime3(1/3)*alr
          + 493/5832/(sqrt(3))*pi^3
          + 203/5832/(sqrt(3))*alr*pi^3
          + 17/18/(sqrt(3))*ln(3)*pi
          + 7/18/(sqrt(3))*ln(3)*alr*pi
          - 17/216/(sqrt(3))*ln(3)^2*pi
          - 7/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_5 * (
          + 275/486
          - 28/81*scripth432
          - 28/81*scripth312
          - 32/9*z3
          + 16060/6561*pi^2
          - 3256/59049*pi^4
          - 313/486*alr
          + 20/27*alr*scripth432
          + 20/27*alr*scripth312
          + 4/9*alr*z3
          - 3824/2187*alr*pi^2
          + 1168/19683*alr*pi^4
          + 115/162*alr^2
          + 278/729*alr^2*pi^2
          + 320/6561*alr^2*pi^4
          + 16/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 32/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 80/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 64/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 8030/2187*psiprime(1/3)
          - 8192/19683*psiprime(1/3)*pi^2
          + 1912/729*psiprime(1/3)*alr
          + 992/6561*psiprime(1/3)*alr*pi^2
          - 139/243*psiprime(1/3)*alr^2
          - 320/2187*psiprime(1/3)*alr^2*pi^2
          + 2048/6561*psiprime(1/3)^2
          - 248/2187*psiprime(1/3)^2*alr
          + 80/729*psiprime(1/3)^2*alr^2
          + 53/729*psiprime3(1/3)
          - 10/243*psiprime3(1/3)*alr
          - 29/729/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          - 4/9/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          + 1/27/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_6 * (
          + 121/81
          + 104/729*pi^2
          - 29/27*alr
          - 64/243*alr*pi^2
          - 52/243*psiprime(1/3)
          + 32/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_6 * (
          - 370/81
          - 344/729*pi^2
          + 580/243*alr
          + 1280/2187*alr*pi^2
          + 172/243*psiprime(1/3)
          - 640/729*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_6 * (
          + 7115/486
          - 14/27*scripth432
          - 14/27*scripth312
          - 92/9*z3
          - 6271/2187*pi^2
          - 202/729*pi^4
          - 6989/972*alr
          + 16/27*alr*scripth432
          + 16/27*alr*scripth312
          + 16/9*alr*z3
          + 248/2187*alr*pi^2
          + 70/729*alr*pi^4
          - 3/2*alr^2
          - 29/81*alr^2*pi^2
          - 29/108*alr^3
          - 16/243*alr^3*pi^2
          + 154/3*ss2(1/6*pi)
          - 62/3*ss2(1/6*pi)*alr
          - 308/3*ss2(1/2*pi)
          + 124/3*ss2(1/2*pi)*alr
          - 770/9*ss3(1/6*pi)
          + 310/9*ss3(1/6*pi)*alr
          + 616/9*ss3(1/2*pi)
          - 248/9*ss3(1/2*pi)*alr
          + 6271/1458*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          - 124/729*psiprime(1/3)*alr
          + 29/54*psiprime(1/3)*alr^2
          + 8/81*psiprime(1/3)*alr^3
          - 4/81*psiprime(1/3)^2
          + 31/324*psiprime3(1/3)
          - 35/972*psiprime3(1/3)*alr
          - 2233/5832/(sqrt(3))*pi^3
          + 899/5832/(sqrt(3))*alr*pi^3
          - 77/18/(sqrt(3))*ln(3)*pi
          + 31/18/(sqrt(3))*ln(3)*alr*pi
          + 77/216/(sqrt(3))*ln(3)^2*pi
          - 31/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_6 * (
          - 563/243
          - 52/81*scripth432
          - 52/81*scripth312
          + 28/3*z3
          + 57574/6561*pi^2
          + 18104/59049*pi^4
          + 113/486*alr
          + 32/27*alr*scripth432
          + 32/27*alr*scripth312
          + 20/9*alr*z3
          - 9524/2187*alr*pi^2
          + 1408/19683*alr*pi^4
          + 157/162*alr^2
          + 410/729*alr^2*pi^2
          + 512/6561*alr^2*pi^4
          - 96*ss2(1/6*pi)
          + 80/3*ss2(1/6*pi)*alr
          + 192*ss2(1/2*pi)
          - 160/3*ss2(1/2*pi)*alr
          + 160*ss3(1/6*pi)
          - 400/9*ss3(1/6*pi)*alr
          - 128*ss3(1/2*pi)
          + 320/9*ss3(1/2*pi)*alr
          - 28787/2187*psiprime(1/3)
          - 4928/19683*psiprime(1/3)*pi^2
          + 4762/729*psiprime(1/3)*alr
          + 2048/6561*psiprime(1/3)*alr*pi^2
          - 205/243*psiprime(1/3)*alr^2
          - 512/2187*psiprime(1/3)*alr^2*pi^2
          + 1232/6561*psiprime(1/3)^2
          - 512/2187*psiprime(1/3)^2*alr
          + 128/729*psiprime(1/3)^2*alr^2
          - 61/729*psiprime3(1/3)
          - 16/243*psiprime3(1/3)*alr
          + 58/81/(sqrt(3))*pi^3
          - 145/729/(sqrt(3))*alr*pi^3
          + 8/(sqrt(3))*ln(3)*pi
          - 20/9/(sqrt(3))*ln(3)*alr*pi
          - 2/3/(sqrt(3))*ln(3)^2*pi
          + 5/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_7 * (
          + 50/27
          + 40/243*pi^2
          - 13/9*alr
          - 32/81*alr*pi^2
          - 20/81*psiprime(1/3)
          + 16/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 154/27
          - 32/81*pi^2
          + 260/81*alr
          + 640/729*alr*pi^2
          + 16/27*psiprime(1/3)
          - 320/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_7 * (
          + 5879/324
          - 4/9*scripth432
          - 4/9*scripth312
          - 17*z3
          - 3887/729*pi^2
          - 34/81*pi^4
          - 3187/324*alr
          + 8/9*alr*scripth432
          + 8/9*alr*scripth312
          + 3*alr*z3
          + 421/729*alr*pi^2
          + 38/243*alr*pi^4
          - 25/12*alr^2
          - 5/9*alr^2*pi^2
          - 13/36*alr^3
          - 8/81*alr^3*pi^2
          + 84*ss2(1/6*pi)
          - 36*ss2(1/6*pi)*alr
          - 168*ss2(1/2*pi)
          + 72*ss2(1/2*pi)*alr
          - 140*ss3(1/6*pi)
          + 60*ss3(1/6*pi)*alr
          + 112*ss3(1/2*pi)
          - 48*ss3(1/2*pi)*alr
          + 3887/486*psiprime(1/3)
          - 421/486*psiprime(1/3)*alr
          + 5/6*psiprime(1/3)*alr^2
          + 4/27*psiprime(1/3)*alr^3
          + 17/108*psiprime3(1/3)
          - 19/324*psiprime3(1/3)*alr
          - 203/324/(sqrt(3))*pi^3
          + 29/108/(sqrt(3))*alr*pi^3
          - 7/(sqrt(3))*ln(3)*pi
          + 3/(sqrt(3))*ln(3)*alr*pi
          + 7/12/(sqrt(3))*ln(3)^2*pi
          - 1/4/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_7 * (
          - 683/162
          - 20/27*scripth432
          - 20/27*scripth312
          + 16*z3
          + 26288/2187*pi^2
          + 9328/19683*pi^4
          + 119/81*alr
          + 16/9*alr*scripth432
          + 16/9*alr*scripth312
          + 4*alr*z3
          - 5188/729*alr*pi^2
          + 704/6561*alr*pi^4
          + 34/27*alr^2
          + 190/243*alr^2*pi^2
          + 256/2187*alr^2*pi^4
          - 144*ss2(1/6*pi)
          + 48*ss2(1/6*pi)*alr
          + 288*ss2(1/2*pi)
          - 96*ss2(1/2*pi)*alr
          + 240*ss3(1/6*pi)
          - 80*ss3(1/6*pi)*alr
          - 192*ss3(1/2*pi)
          + 64*ss3(1/2*pi)*alr
          - 13144/729*psiprime(1/3)
          - 1120/6561*psiprime(1/3)*pi^2
          + 2594/243*psiprime(1/3)*alr
          + 1024/2187*psiprime(1/3)*alr*pi^2
          - 95/81*psiprime(1/3)*alr^2
          - 256/729*psiprime(1/3)*alr^2*pi^2
          + 280/2187*psiprime(1/3)^2
          - 256/729*psiprime(1/3)^2*alr
          + 64/243*psiprime(1/3)^2*alr^2
          - 38/243*psiprime3(1/3)
          - 8/81*psiprime3(1/3)*alr
          + 29/27/(sqrt(3))*pi^3
          - 29/81/(sqrt(3))*alr*pi^3
          + 12/(sqrt(3))*ln(3)*pi
          - 4/(sqrt(3))*ln(3)*alr*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          + 1/3/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_8 * (
          - 14/27
          - 40/243*pi^2
          + 7/9*alr
          + 8/81*alr*pi^2
          + 20/81*psiprime(1/3)
          - 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_8 * (
          + 38/27
          + 32/81*pi^2
          - 140/81*alr
          - 160/729*alr*pi^2
          - 16/27*psiprime(1/3)
          + 80/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_8 * (
          - 1637/324
          + 4/9*scripth432
          + 4/9*scripth312
          + 35/3*z3
          + 1673/729*pi^2
          + 74/243*pi^4
          + 1849/324*alr
          - 2/9*alr*scripth432
          - 2/9*alr*scripth312
          - 3*alr*z3
          - 787/729*alr*pi^2
          - 26/243*alr*pi^4
          + 5/4*alr^2
          + 5/27*alr^2*pi^2
          + 7/36*alr^3
          + 2/81*alr^3*pi^2
          - 64*ss2(1/6*pi)
          + 24*ss2(1/6*pi)*alr
          + 128*ss2(1/2*pi)
          - 48*ss2(1/2*pi)*alr
          + 320/3*ss3(1/6*pi)
          - 40*ss3(1/6*pi)*alr
          - 256/3*ss3(1/2*pi)
          + 32*ss3(1/2*pi)*alr
          - 1673/486*psiprime(1/3)
          + 16/81*psiprime(1/3)*pi^2
          + 787/486*psiprime(1/3)*alr
          - 5/18*psiprime(1/3)*alr^2
          - 1/27*psiprime(1/3)*alr^3
          - 4/27*psiprime(1/3)^2
          - 5/36*psiprime3(1/3)
          + 13/324*psiprime3(1/3)*alr
          + 116/243/(sqrt(3))*pi^3
          - 29/162/(sqrt(3))*alr*pi^3
          + 16/3/(sqrt(3))*ln(3)*pi
          - 2/(sqrt(3))*ln(3)*alr*pi
          - 4/9/(sqrt(3))*ln(3)^2*pi
          + 1/6/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_8 * (
          + 737/162
          + 20/27*scripth432
          + 20/27*scripth312
          - 56/3*z3
          - 13220/2187*pi^2
          - 8680/19683*pi^4
          - 227/81*alr
          - 4/9*alr*scripth432
          - 4/9*alr*scripth312
          - 4/3*alr*z3
          + 1480/729*alr*pi^2
          + 304/6561*alr*pi^4
          - 16/27*alr^2
          - 70/243*alr^2*pi^2
          - 64/2187*alr^2*pi^4
          + 112*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*alr
          - 224*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*alr
          - 560/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*alr
          + 448/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*alr
          + 6610/729*psiprime(1/3)
          - 1472/6561*psiprime(1/3)*pi^2
          - 740/243*psiprime(1/3)*alr
          - 736/2187*psiprime(1/3)*alr*pi^2
          + 35/81*psiprime(1/3)*alr^2
          + 64/729*psiprime(1/3)*alr^2*pi^2
          + 368/2187*psiprime(1/3)^2
          + 184/729*psiprime(1/3)^2*alr
          - 16/243*psiprime(1/3)^2*alr^2
          + 47/243*psiprime3(1/3)
          + 2/81*psiprime3(1/3)*alr
          - 203/243/(sqrt(3))*pi^3
          + 29/243/(sqrt(3))*alr*pi^3
          - 28/3/(sqrt(3))*ln(3)*pi
          + 4/3/(sqrt(3))*ln(3)*alr*pi
          + 7/9/(sqrt(3))*ln(3)^2*pi
          - 1/9/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_9 * (
          + 23/81
          - 32/729*pi^2
          + 5/27*alr
          - 8/243*alr*pi^2
          + 16/243*psiprime(1/3)
          + 4/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_9 * (
          - 94/81
          + 40/729*pi^2
          - 100/243*alr
          + 160/2187*alr*pi^2
          - 20/243*psiprime(1/3)
          - 80/729*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_9 * (
          + 1369/486
          + 2/27*scripth432
          + 2/27*scripth312
          + 6*z3
          + 2641/2187*pi^2
          + 38/243*pi^4
          + 1637/972*alr
          + 2/27*alr*scripth432
          + 2/27*alr*scripth312
          - 16/9*alr*z3
          - 2318/2187*alr*pi^2
          - 34/729*alr*pi^4
          + 7/18*alr^2
          - 1/81*alr^2*pi^2
          + 5/108*alr^3
          - 2/243*alr^3*pi^2
          - 38*ss2(1/6*pi)
          + 38/3*ss2(1/6*pi)*alr
          + 76*ss2(1/2*pi)
          - 76/3*ss2(1/2*pi)*alr
          + 190/3*ss3(1/6*pi)
          - 190/9*ss3(1/6*pi)*alr
          - 152/3*ss3(1/2*pi)
          + 152/9*ss3(1/2*pi)*alr
          - 2641/1458*psiprime(1/3)
          + 16/81*psiprime(1/3)*pi^2
          + 1159/729*psiprime(1/3)*alr
          + 1/54*psiprime(1/3)*alr^2
          + 1/81*psiprime(1/3)*alr^3
          - 4/27*psiprime(1/3)^2
          - 1/12*psiprime3(1/3)
          + 17/972*psiprime3(1/3)*alr
          + 551/1944/(sqrt(3))*pi^3
          - 551/5832/(sqrt(3))*alr*pi^3
          + 19/6/(sqrt(3))*ln(3)*pi
          - 19/18/(sqrt(3))*ln(3)*alr*pi
          - 19/72/(sqrt(3))*ln(3)^2*pi
          + 19/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_9 * (
          + 671/243
          + 16/81*scripth432
          + 16/81*scripth312
          - 148/9*z3
          - 22150/6561*pi^2
          - 26312/59049*pi^4
          - 977/486*alr
          + 4/27*alr*scripth432
          + 4/27*alr*scripth312
          - 4/9*alr*z3
          - 16/2187*alr*pi^2
          + 1040/19683*alr*pi^4
          - 13/162*alr^2
          - 2/729*alr^2*pi^2
          + 64/6561*alr^2*pi^4
          + 272/3*ss2(1/6*pi)
          - 16/3*ss2(1/6*pi)*alr
          - 544/3*ss2(1/2*pi)
          + 32/3*ss2(1/2*pi)*alr
          - 1360/9*ss3(1/6*pi)
          + 80/9*ss3(1/6*pi)*alr
          + 1088/9*ss3(1/2*pi)
          - 64/9*ss3(1/2*pi)*alr
          + 11075/2187*psiprime(1/3)
          - 6304/19683*psiprime(1/3)*pi^2
          + 8/729*psiprime(1/3)*alr
          - 608/6561*psiprime(1/3)*alr*pi^2
          + 1/243*psiprime(1/3)*alr^2
          - 64/2187*psiprime(1/3)*alr^2*pi^2
          + 1576/6561*psiprime(1/3)^2
          + 152/2187*psiprime(1/3)^2*alr
          + 16/729*psiprime(1/3)^2*alr^2
          + 151/729*psiprime3(1/3)
          - 2/243*psiprime3(1/3)*alr
          - 493/729/(sqrt(3))*pi^3
          + 29/729/(sqrt(3))*alr*pi^3
          - 68/9/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)*alr*pi
          + 17/27/(sqrt(3))*ln(3)^2*pi
          - 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma10 * (
          + 101/81
          + 88/729*pi^2
          - 10/27*alr
          - 32/243*alr*pi^2
          - 44/243*psiprime(1/3)
          + 16/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma10 * (
          - 368/81
          - 400/729*pi^2
          + 200/243*alr
          + 640/2187*alr*pi^2
          + 200/243*psiprime(1/3)
          - 320/729*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma10 * (
          + 13235/972
          - 16/27*scripth432
          - 16/27*scripth312
          - 4*z3
          - 2096/2187*pi^2
          - 92/729*pi^4
          - 1043/486*alr
          + 8/27*alr*scripth432
          + 8/27*alr*scripth312
          - 4/9*alr*z3
          - 1712/2187*alr*pi^2
          + 8/729*alr*pi^4
          - 5/12*alr^2
          - 13/81*alr^2*pi^2
          - 5/54*alr^3
          - 8/243*alr^3*pi^2
          + 18*ss2(1/6*pi)
          + 2/3*ss2(1/6*pi)*alr
          - 36*ss2(1/2*pi)
          - 4/3*ss2(1/2*pi)*alr
          - 30*ss3(1/6*pi)
          - 10/9*ss3(1/6*pi)*alr
          + 24*ss3(1/2*pi)
          + 8/9*ss3(1/2*pi)*alr
          + 1048/729*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 856/729*psiprime(1/3)*alr
          + 13/54*psiprime(1/3)*alr^2
          + 4/81*psiprime(1/3)*alr^3
          - 8/81*psiprime(1/3)^2
          + 5/162*psiprime3(1/3)
          - 1/243*psiprime3(1/3)*alr
          - 29/216/(sqrt(3))*pi^3
          - 29/5832/(sqrt(3))*alr*pi^3
          - 3/2/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)*alr*pi
          + 1/8/(sqrt(3))*ln(3)^2*pi
          + 1/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma10 * (
          - 5/486
          - 44/81*scripth432
          - 44/81*scripth312
          - 8*z3
          + 15584/6561*pi^2
          - 15104/59049*pi^4
          - 767/486*alr
          + 16/27*alr*scripth432
          + 16/27*alr*scripth312
          + 4/9*alr*z3
          - 4132/2187*alr*pi^2
          + 704/19683*alr*pi^4
          + 65/162*alr^2
          + 178/729*alr^2*pi^2
          + 256/6561*alr^2*pi^4
          + 16*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 32*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 80/3*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 64/3*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 7792/2187*psiprime(1/3)
          - 6496/19683*psiprime(1/3)*pi^2
          + 2066/729*psiprime(1/3)*alr
          + 1024/6561*psiprime(1/3)*alr*pi^2
          - 89/243*psiprime(1/3)*alr^2
          - 256/2187*psiprime(1/3)*alr^2*pi^2
          + 1624/6561*psiprime(1/3)^2
          - 256/2187*psiprime(1/3)^2*alr
          + 64/729*psiprime(1/3)^2*alr^2
          + 100/729*psiprime3(1/3)
          - 8/243*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*pi^3
          - 29/729/(sqrt(3))*alr*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_11 * (
          + 64/27
          + 80/243*pi^2
          - 8/9*alr
          - 16/81*alr*pi^2
          - 40/81*psiprime(1/3)
          + 8/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_11 * (
          - 236/27
          - 344/243*pi^2
          + 160/81*alr
          + 320/729*alr*pi^2
          + 172/81*psiprime(1/3)
          - 160/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_11 * (
          + 2215/81
          - 14/9*scripth432
          - 14/9*scripth312
          - 55/3*z3
          - 3064/729*pi^2
          - 44/81*pi^4
          - 937/162*alr
          + 4/9*alr*scripth432
          + 4/9*alr*scripth312
          + alr*z3
          - 181/729*alr*pi^2
          + 16/243*alr*pi^4
          - 7/6*alr^2
          - 7/27*alr^2*pi^2
          - 2/9*alr^3
          - 4/81*alr^3*pi^2
          + 104*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 208*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 520/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 416/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 1532/243*psiprime(1/3)
          + 181/486*psiprime(1/3)*alr
          + 7/18*psiprime(1/3)*alr^2
          + 2/27*psiprime(1/3)*alr^3
          + 11/54*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 377/486/(sqrt(3))*pi^3
          + 29/324/(sqrt(3))*alr*pi^3
          - 26/3/(sqrt(3))*ln(3)*pi
          + 1/(sqrt(3))*ln(3)*alr*pi
          + 13/18/(sqrt(3))*ln(3)^2*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_11 * (
          - 305/81
          - 40/27*scripth432
          - 40/27*scripth312
          + 20/3*z3
          + 24514/2187*pi^2
          + 2528/19683*pi^4
          - 122/81*alr
          + 8/9*alr*scripth432
          + 8/9*alr*scripth312
          + 4/3*alr*z3
          - 2636/729*alr*pi^2
          - 32/6561*alr*pi^4
          + 23/27*alr^2
          + 110/243*alr^2*pi^2
          + 128/2187*alr^2*pi^4
          - 112*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          + 224*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          + 560/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          - 448/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 12257/729*psiprime(1/3)
          - 1664/6561*psiprime(1/3)*pi^2
          + 1318/243*psiprime(1/3)*alr
          + 896/2187*psiprime(1/3)*alr*pi^2
          - 55/81*psiprime(1/3)*alr^2
          - 128/729*psiprime(1/3)*alr^2*pi^2
          + 416/2187*psiprime(1/3)^2
          - 224/729*psiprime(1/3)^2*alr
          + 32/243*psiprime(1/3)^2*alr^2
          - 4/243*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          + 203/243/(sqrt(3))*pi^3
          - 29/243/(sqrt(3))*alr*pi^3
          + 28/3/(sqrt(3))*ln(3)*pi
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 7/9/(sqrt(3))*ln(3)^2*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^2*Cf*Sigma_12 * (
          - 1/9
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_12 * (
          + 32/81
          + 8/243*pi^2
          - 4/81*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_12 * (
          - 379/324
          - 2/27*scripth432
          - 2/27*scripth312
          - 5/3*z3
          - 284/243*pi^2
          - 44/729*pi^4
          - 1/18*alr
          + 1/9*alr*z3
          + 7/81*alr*pi^2
          - 1/36*alr^2
          + 10*ss2(1/6*pi)
          - 2/3*ss2(1/6*pi)*alr
          - 20*ss2(1/2*pi)
          + 4/3*ss2(1/2*pi)*alr
          - 50/3*ss3(1/6*pi)
          + 10/9*ss3(1/6*pi)*alr
          + 40/3*ss3(1/2*pi)
          - 8/9*ss3(1/2*pi)*alr
          + 142/81*psiprime(1/3)
          + 16/243*psiprime(1/3)*pi^2
          - 7/54*psiprime(1/3)*alr
          - 4/81*psiprime(1/3)^2
          + 7/486*psiprime3(1/3)
          - 145/1944/(sqrt(3))*pi^3
          + 29/5832/(sqrt(3))*alr*pi^3
          - 5/6/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)*alr*pi
          + 5/72/(sqrt(3))*ln(3)^2*pi
          - 1/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_12 * (
          + 83/162
          + 28/9*z3
          + 566/243*pi^2
          + 872/6561*pi^4
          - 7/54*alr
          + 1/18*alr^2
          - 80/3*ss2(1/6*pi)
          + 160/3*ss2(1/2*pi)
          + 400/9*ss3(1/6*pi)
          - 320/9*ss3(1/2*pi)
          - 283/81*psiprime(1/3)
          - 224/2187*psiprime(1/3)*pi^2
          + 56/729*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)
          + 145/729/(sqrt(3))*pi^3
          + 20/9/(sqrt(3))*ln(3)*pi
          - 5/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_13 * (
          + 4/81*pi^2
          - 2/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_13 * (
          - 104/729*pi^2
          + 52/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_13 * (
          - 2/9*scripth432
          - 2/9*scripth312
          - 14/9*z3
          - 836/729*pi^2
          - 16/243*pi^4
          - 1/9*alr*z3
          + 1/27*alr*pi^2
          - 2/243*alr*pi^4
          + 1/81*alr^2*pi^2
          + 34/3*ss2(1/6*pi)
          + 2/3*ss2(1/6*pi)*alr
          - 68/3*ss2(1/2*pi)
          - 4/3*ss2(1/2*pi)*alr
          - 170/9*ss3(1/6*pi)
          - 10/9*ss3(1/6*pi)*alr
          + 136/9*ss3(1/2*pi)
          + 8/9*ss3(1/2*pi)*alr
          + 418/243*psiprime(1/3)
          + 8/81*psiprime(1/3)*pi^2
          - 1/18*psiprime(1/3)*alr
          - 1/54*psiprime(1/3)*alr^2
          - 2/27*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          + 1/324*psiprime3(1/3)*alr
          - 493/5832/(sqrt(3))*pi^3
          - 29/5832/(sqrt(3))*alr*pi^3
          - 17/18/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)*alr*pi
          + 17/216/(sqrt(3))*ln(3)^2*pi
          + 1/216/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_13 * (
          - 2/9*scripth432
          - 2/9*scripth312
          + 4/3*z3
          + 266/81*pi^2
          + 124/2187*pi^4
          - 8/81*alr*pi^2
          - 32/2187*alr*pi^4
          - 2/81*alr^2*pi^2
          - 24*ss2(1/6*pi)
          + 48*ss2(1/2*pi)
          + 40*ss3(1/6*pi)
          - 32*ss3(1/2*pi)
          - 133/27*psiprime(1/3)
          - 160/729*psiprime(1/3)*pi^2
          + 4/27*psiprime(1/3)*alr
          + 32/729*psiprime(1/3)*alr*pi^2
          + 1/27*psiprime(1/3)*alr^2
          + 40/243*psiprime(1/3)^2
          - 8/243*psiprime(1/3)^2*alr
          + 1/162*psiprime3(1/3)
          + 29/162/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_14 * (
          + 1/9
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_14 * (
          - 32/81
          - 232/729*pi^2
          + 116/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_14 * (
          + 379/324
          - 10/27*scripth432
          - 10/27*scripth312
          - 13/9*z3
          - 820/729*pi^2
          - 52/729*pi^4
          + 1/18*alr
          - 1/3*alr*z3
          - 1/81*alr*pi^2
          - 4/243*alr*pi^4
          + 1/36*alr^2
          + 2/81*alr^2*pi^2
          + 38/3*ss2(1/6*pi)
          + 2*ss2(1/6*pi)*alr
          - 76/3*ss2(1/2*pi)
          - 4*ss2(1/2*pi)*alr
          - 190/9*ss3(1/6*pi)
          - 10/3*ss3(1/6*pi)*alr
          + 152/9*ss3(1/2*pi)
          + 8/3*ss3(1/2*pi)*alr
          + 410/243*psiprime(1/3)
          + 32/243*psiprime(1/3)*pi^2
          + 1/54*psiprime(1/3)*alr
          - 1/27*psiprime(1/3)*alr^2
          - 8/81*psiprime(1/3)^2
          + 5/486*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 551/5832/(sqrt(3))*pi^3
          - 29/1944/(sqrt(3))*alr*pi^3
          - 19/18/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)*alr*pi
          + 19/216/(sqrt(3))*ln(3)^2*pi
          + 1/72/(sqrt(3))*ln(3)^2*alr*pi
          )

       + mu^2*ggr^4*Cf^2*Sigma_14 * (
          - 83/162
          - 4/9*scripth432
          - 4/9*scripth312
          - 4/9*z3
          + 1030/243*pi^2
          - 128/6561*pi^4
          + 7/54*alr
          - 16/81*alr*pi^2
          - 64/2187*alr*pi^4
          - 1/18*alr^2
          - 4/81*alr^2*pi^2
          - 64/3*ss2(1/6*pi)
          + 128/3*ss2(1/2*pi)
          + 320/9*ss3(1/6*pi)
          - 256/9*ss3(1/2*pi)
          - 515/81*psiprime(1/3)
          - 736/2187*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)*alr
          + 64/729*psiprime(1/3)*alr*pi^2
          + 2/27*psiprime(1/3)*alr^2
          + 184/729*psiprime(1/3)^2
          - 16/243*psiprime(1/3)^2*alr
          + 4/81*psiprime3(1/3)
          + 116/729/(sqrt(3))*pi^3
          + 16/9/(sqrt(3))*ln(3)*pi
          - 4/27/(sqrt(3))*ln(3)^2*pi
          )$


tot2dis3_smom := 

       + mu^2*ggr^2*Cf*Sigma_1 * (
          + 2/3
          - 8/81*alr*pi^2
          - 1/3*alr
          + 4/81*pi^2
          - 2/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_1 * (
          + 707/108
          - 284/729*alr*pi^2
          + 4/243*alr*pi^4
          + 2/9*alr*scripth312
          + 2/9*alr*scripth432
          - 223/108*alr
          - 10/81*alr^2*pi^2
          - 5/12*alr^2
          - 2/81*alr^3*pi^2
          - 1/12*alr^3
          - 236/729*pi^2
          - 10/243*pi^4
          - 11/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 10/3*ss2(1/6*pi)
          - 2*ss2(1/6*pi)*alr
          - 20/3*ss2(1/2*pi)
          + 4*ss2(1/2*pi)*alr
          - 50/9*ss3(1/6*pi)
          + 10/3*ss3(1/6*pi)*alr
          + 40/9*ss3(1/2*pi)
          - 8/3*ss3(1/2*pi)*alr
          + 118/243*psiprime(1/3)
          + 142/243*psiprime(1/3)*alr
          + 5/27*psiprime(1/3)*alr^2
          + 1/27*psiprime(1/3)*alr^3
          + 8/81*psiprime(1/3)*pi^2
          - 2/27*psiprime(1/3)^2
          + 1/324*psiprime3(1/3)
          - 1/162*psiprime3(1/3)*alr
          + 29/1944/(sqrt(3))*alr*pi^3
          - 145/5832/(sqrt(3))*pi^3
          + 1/6/(sqrt(3))*ln(3)*alr*pi
          - 5/18/(sqrt(3))*ln(3)*pi
          - 1/72/(sqrt(3))*ln(3)^2*alr*pi
          + 5/216/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_1 * (
          - 58/27
          + 160/729*alr*pi^2
          + 20/27*alr
          - 152/729*pi^2
          + 76/243*psiprime(1/3)
          - 80/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_1 * (
          - 7/6
          - 68/81*alr*pi^2
          + 16/243*alr*pi^4
          + 4/9*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          + 2/3*alr
          + 122/81*pi^2
          - 20/243*pi^4
          - 28/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 8/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 16/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 40/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 32/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 61/27*psiprime(1/3)
          + 34/27*psiprime(1/3)*alr
          - 16/81*psiprime(1/3)*pi^2
          + 4/27*psiprime(1/3)^2
          + 1/18*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 29/729/(sqrt(3))*alr*pi^3
          - 29/1458/(sqrt(3))*pi^3
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 2/9/(sqrt(3))*ln(3)*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          + 1/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*Sigma_1 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_2 * (
          + 2/3
          - 8/81*alr*pi^2
          - 1/3*alr
          + 4/81*pi^2
          - 2/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_2 * (
          + 707/108
          - 284/729*alr*pi^2
          + 4/243*alr*pi^4
          + 2/9*alr*scripth312
          + 2/9*alr*scripth432
          - 223/108*alr
          - 10/81*alr^2*pi^2
          - 5/12*alr^2
          - 2/81*alr^3*pi^2
          - 1/12*alr^3
          - 236/729*pi^2
          - 10/243*pi^4
          - 11/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 10/3*ss2(1/6*pi)
          - 2*ss2(1/6*pi)*alr
          - 20/3*ss2(1/2*pi)
          + 4*ss2(1/2*pi)*alr
          - 50/9*ss3(1/6*pi)
          + 10/3*ss3(1/6*pi)*alr
          + 40/9*ss3(1/2*pi)
          - 8/3*ss3(1/2*pi)*alr
          + 118/243*psiprime(1/3)
          + 142/243*psiprime(1/3)*alr
          + 5/27*psiprime(1/3)*alr^2
          + 1/27*psiprime(1/3)*alr^3
          + 8/81*psiprime(1/3)*pi^2
          - 2/27*psiprime(1/3)^2
          + 1/324*psiprime3(1/3)
          - 1/162*psiprime3(1/3)*alr
          + 29/1944/(sqrt(3))*alr*pi^3
          - 145/5832/(sqrt(3))*pi^3
          + 1/6/(sqrt(3))*ln(3)*alr*pi
          - 5/18/(sqrt(3))*ln(3)*pi
          - 1/72/(sqrt(3))*ln(3)^2*alr*pi
          + 5/216/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_2 * (
          - 58/27
          + 160/729*alr*pi^2
          + 20/27*alr
          - 152/729*pi^2
          + 76/243*psiprime(1/3)
          - 80/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_2 * (
          - 7/6
          - 68/81*alr*pi^2
          + 16/243*alr*pi^4
          + 4/9*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          + 2/3*alr
          + 122/81*pi^2
          - 20/243*pi^4
          - 28/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 8/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 16/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 40/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 32/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 61/27*psiprime(1/3)
          + 34/27*psiprime(1/3)*alr
          - 16/81*psiprime(1/3)*pi^2
          + 4/27*psiprime(1/3)^2
          + 1/18*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 29/729/(sqrt(3))*alr*pi^3
          - 29/1458/(sqrt(3))*pi^3
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 2/9/(sqrt(3))*ln(3)*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          + 1/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*Sigma_2 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_3 * (
          + 2/3
          - 8/81*alr*pi^2
          - 1/3*alr
          + 4/81*pi^2
          - 2/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_3 * (
          + 707/108
          - 284/729*alr*pi^2
          + 4/243*alr*pi^4
          + 2/9*alr*scripth312
          + 2/9*alr*scripth432
          - 223/108*alr
          - 10/81*alr^2*pi^2
          - 5/12*alr^2
          - 2/81*alr^3*pi^2
          - 1/12*alr^3
          - 236/729*pi^2
          - 10/243*pi^4
          - 11/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 10/3*ss2(1/6*pi)
          - 2*ss2(1/6*pi)*alr
          - 20/3*ss2(1/2*pi)
          + 4*ss2(1/2*pi)*alr
          - 50/9*ss3(1/6*pi)
          + 10/3*ss3(1/6*pi)*alr
          + 40/9*ss3(1/2*pi)
          - 8/3*ss3(1/2*pi)*alr
          + 118/243*psiprime(1/3)
          + 142/243*psiprime(1/3)*alr
          + 5/27*psiprime(1/3)*alr^2
          + 1/27*psiprime(1/3)*alr^3
          + 8/81*psiprime(1/3)*pi^2
          - 2/27*psiprime(1/3)^2
          + 1/324*psiprime3(1/3)
          - 1/162*psiprime3(1/3)*alr
          + 29/1944/(sqrt(3))*alr*pi^3
          - 145/5832/(sqrt(3))*pi^3
          + 1/6/(sqrt(3))*ln(3)*alr*pi
          - 5/18/(sqrt(3))*ln(3)*pi
          - 1/72/(sqrt(3))*ln(3)^2*alr*pi
          + 5/216/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_3 * (
          - 58/27
          + 160/729*alr*pi^2
          + 20/27*alr
          - 152/729*pi^2
          + 76/243*psiprime(1/3)
          - 80/243*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_3 * (
          - 7/6
          - 68/81*alr*pi^2
          + 16/243*alr*pi^4
          + 4/9*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          + 2/3*alr
          + 122/81*pi^2
          - 20/243*pi^4
          - 28/9*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 8/3*ss2(1/6*pi)
          + 16/3*ss2(1/6*pi)*alr
          - 16/3*ss2(1/2*pi)
          - 32/3*ss2(1/2*pi)*alr
          - 40/9*ss3(1/6*pi)
          - 80/9*ss3(1/6*pi)*alr
          + 32/9*ss3(1/2*pi)
          + 64/9*ss3(1/2*pi)*alr
          - 61/27*psiprime(1/3)
          + 34/27*psiprime(1/3)*alr
          - 16/81*psiprime(1/3)*pi^2
          + 4/27*psiprime(1/3)^2
          + 1/18*psiprime3(1/3)
          - 2/81*psiprime3(1/3)*alr
          - 29/729/(sqrt(3))*alr*pi^3
          - 29/1458/(sqrt(3))*pi^3
          - 4/9/(sqrt(3))*ln(3)*alr*pi
          - 2/9/(sqrt(3))*ln(3)*pi
          + 1/27/(sqrt(3))*ln(3)^2*alr*pi
          + 1/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*Sigma_3 * (
          - 1/3
          )

       + mu^2*ggr^2*Cf*Sigma_4 * (
          + 8/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_4 * (
          + 707/27
          - 446/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/27*alr
          - 10/27*alr^2*pi^2
          - 5/3*alr^2
          - 2/27*alr^3*pi^2
          - 1/3*alr^3
          + 266/243*pi^2
          - 32/243*pi^4
          - 2*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 133/81*psiprime(1/3)
          + 223/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/54*psiprime3(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_4 * (
          - 232/27
          + 160/243*alr*pi^2
          + 80/27*alr
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_4 * (
          - 14/3
          - 28/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 8/3*alr
          + 88/27*pi^2
          - 128/243*pi^4
          - 16*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 48*ss2(1/6*pi)
          - 96*ss2(1/2*pi)
          - 80*ss3(1/6*pi)
          + 64*ss3(1/2*pi)
          - 44/9*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_5 * (
          + 20/9
          - 8/27*alr*pi^2
          - 10/9*alr
          + 16/81*pi^2
          - 8/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_5 * (
          + 3535/162
          - 338/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 1115/162*alr
          - 10/27*alr^2*pi^2
          - 25/18*alr^2
          - 2/27*alr^3*pi^2
          - 5/18*alr^3
          - 206/729*pi^2
          - 92/729*pi^4
          - 28/9*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 20/3*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*alr
          - 40/3*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*alr
          - 100/9*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*alr
          + 80/9*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*alr
          + 103/243*psiprime(1/3)
          + 169/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 80/243*psiprime(1/3)*pi^2
          - 20/81*psiprime(1/3)^2
          + 1/162*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/972/(sqrt(3))*alr*pi^3
          - 145/2916/(sqrt(3))*pi^3
          + 1/3/(sqrt(3))*ln(3)*alr*pi
          - 5/9/(sqrt(3))*ln(3)*pi
          - 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 5/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 580/81
          + 160/243*alr*pi^2
          + 200/81*alr
          - 608/729*pi^2
          + 304/243*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_5 * (
          - 35/9
          - 164/81*alr*pi^2
          + 16/81*alr*pi^4
          + 8/9*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 20/9*alr
          + 332/81*pi^2
          - 248/729*pi^4
          - 104/9*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 64/3*ss2(1/6*pi)
          + 32/3*ss2(1/6*pi)*alr
          - 128/3*ss2(1/2*pi)
          - 64/3*ss2(1/2*pi)*alr
          - 320/9*ss3(1/6*pi)
          - 160/9*ss3(1/6*pi)*alr
          + 256/9*ss3(1/2*pi)
          + 128/9*ss3(1/2*pi)*alr
          - 166/27*psiprime(1/3)
          + 82/27*psiprime(1/3)*alr
          - 160/243*psiprime(1/3)*pi^2
          + 40/81*psiprime(1/3)^2
          + 17/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/729/(sqrt(3))*alr*pi^3
          - 116/729/(sqrt(3))*pi^3
          - 8/9/(sqrt(3))*ln(3)*alr*pi
          - 16/9/(sqrt(3))*ln(3)*pi
          + 2/27/(sqrt(3))*ln(3)^2*alr*pi
          + 4/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_6 * (
          + 16/9
          - 8/27*alr*pi^2
          - 8/9*alr
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_6 * (
          + 1414/81
          - 230/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 446/81*alr
          - 10/27*alr^2*pi^2
          - 10/9*alr^2
          - 2/27*alr^3*pi^2
          - 2/9*alr^3
          - 1210/729*pi^2
          - 88/729*pi^4
          - 38/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 40/3*ss2(1/6*pi)
          - 8*ss2(1/6*pi)*alr
          - 80/3*ss2(1/2*pi)
          + 16*ss2(1/2*pi)*alr
          - 200/9*ss3(1/6*pi)
          + 40/3*ss3(1/6*pi)*alr
          + 160/9*ss3(1/2*pi)
          - 32/3*ss3(1/2*pi)*alr
          + 605/243*psiprime(1/3)
          + 115/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 64/243*psiprime(1/3)*pi^2
          - 16/81*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/486/(sqrt(3))*alr*pi^3
          - 145/1458/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*alr*pi
          - 10/9/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*alr*pi
          + 5/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_6 * (
          - 464/81
          + 160/243*alr*pi^2
          + 160/81*alr
          - 304/729*pi^2
          + 152/243*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_6 * (
          - 28/9
          - 244/81*alr*pi^2
          + 16/81*alr*pi^4
          + 16/9*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/9*alr
          + 400/81*pi^2
          - 112/729*pi^4
          - 64/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 16/3*ss2(1/6*pi)
          + 64/3*ss2(1/6*pi)*alr
          + 32/3*ss2(1/2*pi)
          - 128/3*ss2(1/2*pi)*alr
          + 80/9*ss3(1/6*pi)
          - 320/9*ss3(1/6*pi)*alr
          - 64/9*ss3(1/2*pi)
          + 256/9*ss3(1/2*pi)*alr
          - 200/27*psiprime(1/3)
          + 122/27*psiprime(1/3)*alr
          - 128/243*psiprime(1/3)*pi^2
          + 32/81*psiprime(1/3)^2
          + 10/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/729/(sqrt(3))*alr*pi^3
          + 29/729/(sqrt(3))*pi^3
          - 16/9/(sqrt(3))*ln(3)*alr*pi
          + 4/9/(sqrt(3))*ln(3)*pi
          + 4/27/(sqrt(3))*ln(3)^2*alr*pi
          - 1/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_7 * (
          + 4/3
          - 8/27*alr*pi^2
          - 2/3*alr
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_7 * (
          + 707/54
          - 122/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/54*alr
          - 10/27*alr^2*pi^2
          - 5/6*alr^2
          - 2/27*alr^3*pi^2
          - 1/6*alr^3
          - 82/27*pi^2
          - 28/243*pi^4
          - 16/3*z3
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 41/9*psiprime(1/3)
          + 61/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 116/27
          + 160/243*alr*pi^2
          + 40/27*alr
          - 80/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_7 * (
          - 7/3
          - 4*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 4/3*alr
          + 52/9*pi^2
          + 8/243*pi^4
          - 8/3*z3
          - 32*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 26/3*psiprime(1/3)
          + 6*psiprime(1/3)*alr
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_8 * (
          + 4/3
          - 8/27*alr*pi^2
          - 2/3*alr
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_8 * (
          + 707/54
          - 122/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/54*alr
          - 10/27*alr^2*pi^2
          - 5/6*alr^2
          - 2/27*alr^3*pi^2
          - 1/6*alr^3
          - 82/27*pi^2
          - 28/243*pi^4
          - 16/3*z3
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 41/9*psiprime(1/3)
          + 61/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_8 * (
          - 116/27
          + 160/243*alr*pi^2
          + 40/27*alr
          - 80/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_8 * (
          - 7/3
          - 4*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 4/3*alr
          + 52/9*pi^2
          + 8/243*pi^4
          - 8/3*z3
          - 32*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 64*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 26/3*psiprime(1/3)
          + 6*psiprime(1/3)*alr
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_9 * (
          + 16/9
          - 8/27*alr*pi^2
          - 8/9*alr
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_9 * (
          + 1414/81
          - 230/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 446/81*alr
          - 10/27*alr^2*pi^2
          - 10/9*alr^2
          - 2/27*alr^3*pi^2
          - 2/9*alr^3
          - 1210/729*pi^2
          - 88/729*pi^4
          - 38/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 40/3*ss2(1/6*pi)
          - 8*ss2(1/6*pi)*alr
          - 80/3*ss2(1/2*pi)
          + 16*ss2(1/2*pi)*alr
          - 200/9*ss3(1/6*pi)
          + 40/3*ss3(1/6*pi)*alr
          + 160/9*ss3(1/2*pi)
          - 32/3*ss3(1/2*pi)*alr
          + 605/243*psiprime(1/3)
          + 115/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 64/243*psiprime(1/3)*pi^2
          - 16/81*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/486/(sqrt(3))*alr*pi^3
          - 145/1458/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*alr*pi
          - 10/9/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*alr*pi
          + 5/54/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_9 * (
          - 464/81
          + 160/243*alr*pi^2
          + 160/81*alr
          - 304/729*pi^2
          + 152/243*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_9 * (
          - 28/9
          - 244/81*alr*pi^2
          + 16/81*alr*pi^4
          + 16/9*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 16/9*alr
          + 400/81*pi^2
          - 112/729*pi^4
          - 64/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 16/3*ss2(1/6*pi)
          + 64/3*ss2(1/6*pi)*alr
          + 32/3*ss2(1/2*pi)
          - 128/3*ss2(1/2*pi)*alr
          + 80/9*ss3(1/6*pi)
          - 320/9*ss3(1/6*pi)*alr
          - 64/9*ss3(1/2*pi)
          + 256/9*ss3(1/2*pi)*alr
          - 200/27*psiprime(1/3)
          + 122/27*psiprime(1/3)*alr
          - 128/243*psiprime(1/3)*pi^2
          + 32/81*psiprime(1/3)^2
          + 10/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 116/729/(sqrt(3))*alr*pi^3
          + 29/729/(sqrt(3))*pi^3
          - 16/9/(sqrt(3))*ln(3)*alr*pi
          + 4/9/(sqrt(3))*ln(3)*pi
          + 4/27/(sqrt(3))*ln(3)^2*alr*pi
          - 1/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma10 * (
          + 20/9
          - 8/27*alr*pi^2
          - 10/9*alr
          + 16/81*pi^2
          - 8/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma10 * (
          + 3535/162
          - 338/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 1115/162*alr
          - 10/27*alr^2*pi^2
          - 25/18*alr^2
          - 2/27*alr^3*pi^2
          - 5/18*alr^3
          - 206/729*pi^2
          - 92/729*pi^4
          - 28/9*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 20/3*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*alr
          - 40/3*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*alr
          - 100/9*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*alr
          + 80/9*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*alr
          + 103/243*psiprime(1/3)
          + 169/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 80/243*psiprime(1/3)*pi^2
          - 20/81*psiprime(1/3)^2
          + 1/162*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/972/(sqrt(3))*alr*pi^3
          - 145/2916/(sqrt(3))*pi^3
          + 1/3/(sqrt(3))*ln(3)*alr*pi
          - 5/9/(sqrt(3))*ln(3)*pi
          - 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 5/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma10 * (
          - 580/81
          + 160/243*alr*pi^2
          + 200/81*alr
          - 608/729*pi^2
          + 304/243*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma10 * (
          - 35/9
          - 164/81*alr*pi^2
          + 16/81*alr*pi^4
          + 8/9*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 20/9*alr
          + 332/81*pi^2
          - 248/729*pi^4
          - 104/9*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 64/3*ss2(1/6*pi)
          + 32/3*ss2(1/6*pi)*alr
          - 128/3*ss2(1/2*pi)
          - 64/3*ss2(1/2*pi)*alr
          - 320/9*ss3(1/6*pi)
          - 160/9*ss3(1/6*pi)*alr
          + 256/9*ss3(1/2*pi)
          + 128/9*ss3(1/2*pi)*alr
          - 166/27*psiprime(1/3)
          + 82/27*psiprime(1/3)*alr
          - 160/243*psiprime(1/3)*pi^2
          + 40/81*psiprime(1/3)^2
          + 17/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/729/(sqrt(3))*alr*pi^3
          - 116/729/(sqrt(3))*pi^3
          - 8/9/(sqrt(3))*ln(3)*alr*pi
          - 16/9/(sqrt(3))*ln(3)*pi
          + 2/27/(sqrt(3))*ln(3)^2*alr*pi
          + 4/27/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_11 * (
          + 8/3
          - 8/27*alr*pi^2
          - 4/3*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_11 * (
          + 707/27
          - 446/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/27*alr
          - 10/27*alr^2*pi^2
          - 5/3*alr^2
          - 2/27*alr^3*pi^2
          - 1/3*alr^3
          + 266/243*pi^2
          - 32/243*pi^4
          - 2*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 133/81*psiprime(1/3)
          + 223/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/54*psiprime3(1/3)*alr
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_11 * (
          - 232/27
          + 160/243*alr*pi^2
          + 80/27*alr
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + mu^2*ggr^4*Cf^2*Sigma_11 * (
          - 14/3
          - 28/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 8/3*alr
          + 88/27*pi^2
          - 128/243*pi^4
          - 16*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 48*ss2(1/6*pi)
          - 96*ss2(1/2*pi)
          - 80*ss3(1/6*pi)
          + 64*ss3(1/2*pi)
          - 44/9*psiprime(1/3)
          + 14/9*psiprime(1/3)*alr
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 8/27*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_12 * (
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_12 * (
          + 2/27*alr*pi^2
          - 4/243*alr*pi^4
          - 2/9*alr*z3
          + 2/81*alr^2*pi^2
          - 1672/729*pi^2
          - 32/243*pi^4
          - 28/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 68/3*ss2(1/6*pi)
          + 4/3*ss2(1/6*pi)*alr
          - 136/3*ss2(1/2*pi)
          - 8/3*ss2(1/2*pi)*alr
          - 340/9*ss3(1/6*pi)
          - 20/9*ss3(1/6*pi)*alr
          + 272/9*ss3(1/2*pi)
          + 16/9*ss3(1/2*pi)*alr
          + 836/243*psiprime(1/3)
          - 1/9*psiprime(1/3)*alr
          - 1/27*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 2/81*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 29/2916/(sqrt(3))*alr*pi^3
          - 493/2916/(sqrt(3))*pi^3
          - 1/9/(sqrt(3))*ln(3)*alr*pi
          - 17/9/(sqrt(3))*ln(3)*pi
          + 1/108/(sqrt(3))*ln(3)^2*alr*pi
          + 17/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_12 * (
          - 208/729*pi^2
          + 104/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_12 * (
          - 8/81*alr*pi^2
          - 4/81*alr^2*pi^2
          + 172/27*pi^2
          + 8/81*pi^4
          + 8/3*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          - 86/9*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          + 2/27*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_13 * (
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_13 * (
          + 2/27*alr*pi^2
          - 4/243*alr*pi^4
          - 2/9*alr*z3
          + 2/81*alr^2*pi^2
          - 1672/729*pi^2
          - 32/243*pi^4
          - 28/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 68/3*ss2(1/6*pi)
          + 4/3*ss2(1/6*pi)*alr
          - 136/3*ss2(1/2*pi)
          - 8/3*ss2(1/2*pi)*alr
          - 340/9*ss3(1/6*pi)
          - 20/9*ss3(1/6*pi)*alr
          + 272/9*ss3(1/2*pi)
          + 16/9*ss3(1/2*pi)*alr
          + 836/243*psiprime(1/3)
          - 1/9*psiprime(1/3)*alr
          - 1/27*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 2/81*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 29/2916/(sqrt(3))*alr*pi^3
          - 493/2916/(sqrt(3))*pi^3
          - 1/9/(sqrt(3))*ln(3)*alr*pi
          - 17/9/(sqrt(3))*ln(3)*pi
          + 1/108/(sqrt(3))*ln(3)^2*alr*pi
          + 17/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_13 * (
          - 208/729*pi^2
          + 104/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_13 * (
          - 8/81*alr*pi^2
          - 4/81*alr^2*pi^2
          + 172/27*pi^2
          + 8/81*pi^4
          + 8/3*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          - 86/9*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          + 2/27*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^2*Cf*Sigma_14 * (
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf*Ca*Sigma_14 * (
          + 2/27*alr*pi^2
          - 4/243*alr*pi^4
          - 2/9*alr*z3
          + 2/81*alr^2*pi^2
          - 1672/729*pi^2
          - 32/243*pi^4
          - 28/9*z3
          - 4/9*scripth312
          - 4/9*scripth432
          + 68/3*ss2(1/6*pi)
          + 4/3*ss2(1/6*pi)*alr
          - 136/3*ss2(1/2*pi)
          - 8/3*ss2(1/2*pi)*alr
          - 340/9*ss3(1/6*pi)
          - 20/9*ss3(1/6*pi)*alr
          + 272/9*ss3(1/2*pi)
          + 16/9*ss3(1/2*pi)*alr
          + 836/243*psiprime(1/3)
          - 1/9*psiprime(1/3)*alr
          - 1/27*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 2/81*psiprime3(1/3)
          + 1/162*psiprime3(1/3)*alr
          - 29/2916/(sqrt(3))*alr*pi^3
          - 493/2916/(sqrt(3))*pi^3
          - 1/9/(sqrt(3))*ln(3)*alr*pi
          - 17/9/(sqrt(3))*ln(3)*pi
          + 1/108/(sqrt(3))*ln(3)^2*alr*pi
          + 17/108/(sqrt(3))*ln(3)^2*pi
          )

       + mu^2*ggr^4*Cf*Tf*Nf*Sigma_14 * (
          - 208/729*pi^2
          + 104/243*psiprime(1/3)
          )

       + mu^2*ggr^4*Cf^2*Sigma_14 * (
          - 8/81*alr*pi^2
          - 4/81*alr^2*pi^2
          + 172/27*pi^2
          + 8/81*pi^4
          + 8/3*z3
          - 4/9*scripth312
          - 4/9*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          - 86/9*psiprime(1/3)
          + 4/27*psiprime(1/3)*alr
          + 2/27*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          + 1/81*psiprime3(1/3)
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )$


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma11_smom := (25*Cf)/6*ggr^2

                + (Cf*( - 1056*psiprime(1/3)*Ca
                        + 384*psiprime(1/3)*Nf*Tf
                        + 704*Ca*pi^2
                        + 22068*Ca
                        - 2035*Cf
                        - 256*Nf*pi^2*Tf
                        - 8232*Nf*Tf))/432*ggr^4

                + (Cf*( + 25344*sqrt(3)*psiprime(1/3)^2*Ca^2
                        + 25344*sqrt(3)*psiprime(1/3)^2*Ca*Cf
                        - 9216*sqrt(3)*psiprime(1/3)^2*Ca*Nf*Tf
                        - 9216*sqrt(3)*psiprime(1/3)^2*Cf*Nf*Tf
                        - 33792*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
                        + 44544*sqrt(3)*psiprime(1/3)*Ca^2
                        - 33792*sqrt(3)*psiprime(1/3)*Ca*Cf*pi^2
                        - 4907232*sqrt(3)*psiprime(1/3)*Ca*Cf
                        + 12288*sqrt(3)*psiprime(1/3)*Ca*Nf*pi^2*Tf
                        + 899328*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
                        + 12288*sqrt(3)*psiprime(1/3)*Cf*Nf*pi^2*Tf
                        + 1908864*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
                        - 304128*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
                        + 59136*sqrt(3)*psiprime3(1/3)*Ca^2
                        - 2112*sqrt(3)*psiprime3(1/3)*Ca*Cf
                        - 21504*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
                        + 768*sqrt(3)*psiprime3(1/3)*Cf*Nf*Tf
                        + 26687232*sqrt(3)*ss2(pi/6)*Ca^2
                        - 38320128*sqrt(3)*ss2(pi/6)*Ca*Cf
                        - 9704448*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
                        + 13934592*sqrt(3)*ss2(pi/6)*Cf*Nf*Tf
                        - 53374464*sqrt(3)*ss2(pi/2)*Ca^2
                        + 76640256*sqrt(3)*ss2(pi/2)*Ca*Cf
                        + 19408896*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
                        - 27869184*sqrt(3)*ss2(pi/2)*Cf*Nf*Tf
                        - 44478720*sqrt(3)*ss3(pi/6)*Ca^2
                        + 63866880*sqrt(3)*ss3(pi/6)*Ca*Cf
                        + 16174080*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
                        - 23224320*sqrt(3)*ss3(pi/6)*Cf*Nf*Tf
                        + 35582976*sqrt(3)*ss3(pi/2)*Ca^2
                        - 51093504*sqrt(3)*ss3(pi/2)*Ca*Cf
                        - 12939264*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
                        + 18579456*sqrt(3)*ss3(pi/2)*Cf*Nf*Tf
                        - 146432*sqrt(3)*Ca^2*pi^4
                        - 29696*sqrt(3)*Ca^2*pi^2
                        - 494208*sqrt(3)*Ca^2*scripth312
                        - 494208*sqrt(3)*Ca^2*scripth432
                        - 9066816*sqrt(3)*Ca^2*z3
                        + 42261846*sqrt(3)*Ca^2
                        + 16896*sqrt(3)*Ca*Cf*pi^4
                        + 3271488*sqrt(3)*Ca*Cf*pi^2
                        - 684288*sqrt(3)*Ca*Cf*scripth312
                        - 684288*sqrt(3)*Ca*Cf*scripth432
                        - 969408*sqrt(3)*Ca*Cf*z3
                        - 4991286*sqrt(3)*Ca*Cf
                        + 53248*sqrt(3)*Ca*Nf*pi^4*Tf
                        - 599552*sqrt(3)*Ca*Nf*pi^2*Tf
                        + 179712*sqrt(3)*Ca*Nf*scripth312*Tf
                        + 179712*sqrt(3)*Ca*Nf*scripth432*Tf
                        + 497664*sqrt(3)*Ca*Nf*Tf*z3
                        - 29036688*sqrt(3)*Ca*Nf*Tf
                        + 1710720*sqrt(3)*Cf^2*z3
                        - 733515*sqrt(3)*Cf^2
                        - 6144*sqrt(3)*Cf*Nf*pi^4*Tf
                        - 1272576*sqrt(3)*Cf*Nf*pi^2*Tf
                        + 248832*sqrt(3)*Cf*Nf*scripth312*Tf
                        + 248832*sqrt(3)*Cf*Nf*scripth432*Tf
                        + 2529792*sqrt(3)*Cf*Nf*Tf*z3
                        - 2559504*sqrt(3)*Cf*Nf*Tf
                        + 202752*sqrt(3)*Nf^2*pi^2*Tf^2
                        + 4517952*sqrt(3)*Nf^2*Tf^2
                        + 185328*ln(3)^2*Ca^2*pi
                        - 266112*ln(3)^2*Ca*Cf*pi
                        - 67392*ln(3)^2*Ca*Nf*pi*Tf
                        + 96768*ln(3)^2*Cf*Nf*pi*Tf
                        - 2223936*ln(3)*Ca^2*pi
                        + 3193344*ln(3)*Ca*Cf*pi
                        + 808704*ln(3)*Ca*Nf*pi*Tf
                        - 1161216*ln(3)*Cf*Nf*pi*Tf
                        - 199056*Ca^2*pi^3
                        + 285824*Ca*Cf*pi^3
                        + 72384*Ca*Nf*pi^3*Tf
                        - 103936*Cf*Nf*pi^3*Tf))/(46656*sqrt(3))*ggr^6;

gamma22_smom := (8*Cf)/3*ggr^2

                + (Cf*( - 462*psiprime(1/3)*Ca
                        + 168*psiprime(1/3)*Nf*Tf
                        + 308*Ca*pi^2
                        + 8433*Ca
                        - 1008*Cf
                        - 112*Nf*pi^2*Tf
                        - 2988*Nf*Tf))/243*ggr^4

                + (Cf*( + 64152*sqrt(3)*psiprime(1/3)^2*Ca^2
                        - 89496*sqrt(3)*psiprime(1/3)^2*Ca*Cf
                        - 23328*sqrt(3)*psiprime(1/3)^2*Ca*Nf*Tf
                        + 32544*sqrt(3)*psiprime(1/3)^2*Cf*Nf*Tf
                        - 85536*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
                        + 862812*sqrt(3)*psiprime(1/3)*Ca^2
                        + 119328*sqrt(3)*psiprime(1/3)*Ca*Cf*pi^2
                        - 5901984*sqrt(3)*psiprime(1/3)*Ca*Cf
                        + 31104*sqrt(3)*psiprime(1/3)*Ca*Nf*pi^2*Tf
                        + 251424*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
                        - 43392*sqrt(3)*psiprime(1/3)*Cf*Nf*pi^2*Tf
                        + 2227824*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
                        - 186624*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
                        + 56133*sqrt(3)*psiprime3(1/3)*Ca^2
                        - 55242*sqrt(3)*psiprime3(1/3)*Ca*Cf
                        - 20412*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
                        + 20088*sqrt(3)*psiprime3(1/3)*Cf*Nf*Tf
                        + 27713664*sqrt(3)*ss2(pi/6)*Ca^2
                        - 57736800*sqrt(3)*ss2(pi/6)*Ca*Cf
                        - 10077696*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
                        + 20995200*sqrt(3)*ss2(pi/6)*Cf*Nf*Tf
                        - 55427328*sqrt(3)*ss2(pi/2)*Ca^2
                        + 115473600*sqrt(3)*ss2(pi/2)*Ca*Cf
                        + 20155392*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
                        - 41990400*sqrt(3)*ss2(pi/2)*Cf*Nf*Tf
                        - 46189440*sqrt(3)*ss3(pi/6)*Ca^2
                        + 96228000*sqrt(3)*ss3(pi/6)*Ca*Cf
                        + 16796160*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
                        - 34992000*sqrt(3)*ss3(pi/6)*Cf*Nf*Tf
                        + 36951552*sqrt(3)*ss3(pi/2)*Ca^2
                        - 76982400*sqrt(3)*ss3(pi/2)*Ca*Cf
                        - 13436928*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
                        + 27993600*sqrt(3)*ss3(pi/2)*Cf*Nf*Tf
                        - 121176*sqrt(3)*Ca^2*pi^4
                        - 575208*sqrt(3)*Ca^2*pi^2
                        - 384912*sqrt(3)*Ca^2*scripth312
                        - 384912*sqrt(3)*Ca^2*scripth432
                        - 7243344*sqrt(3)*Ca^2*z3
                        + 25273296*sqrt(3)*Ca^2
                        + 107536*sqrt(3)*Ca*Cf*pi^4
                        + 3934656*sqrt(3)*Ca*Cf*pi^2
                        - 449064*sqrt(3)*Ca*Cf*scripth312
                        - 449064*sqrt(3)*Ca*Cf*scripth432
                        + 3639168*sqrt(3)*Ca*Cf*z3
                        - 4833270*sqrt(3)*Ca*Cf
                        + 44064*sqrt(3)*Ca*Nf*pi^4*Tf
                        - 167616*sqrt(3)*Ca*Nf*pi^2*Tf
                        + 139968*sqrt(3)*Ca*Nf*scripth312*Tf
                        + 139968*sqrt(3)*Ca*Nf*scripth432*Tf
                        + 1259712*sqrt(3)*Ca*Nf*Tf*z3
                        - 16603056*sqrt(3)*Ca*Nf*Tf
                        + 1679616*sqrt(3)*Cf^2*z3
                        - 90720*sqrt(3)*Cf^2
                        - 39104*sqrt(3)*Cf*Nf*pi^4*Tf
                        - 1485216*sqrt(3)*Cf*Nf*pi^2*Tf
                        + 163296*sqrt(3)*Cf*Nf*scripth312*Tf
                        + 163296*sqrt(3)*Cf*Nf*scripth432*Tf
                        - 559872*sqrt(3)*Cf*Nf*Tf*z3
                        - 742608*sqrt(3)*Cf*Nf*Tf
                        + 124416*sqrt(3)*Nf^2*pi^2*Tf^2
                        + 2423520*sqrt(3)*Nf^2*Tf^2
                        + 192456*ln(3)^2*Ca^2*pi
                        - 400950*ln(3)^2*Ca*Cf*pi
                        - 69984*ln(3)^2*Ca*Nf*pi*Tf
                        + 145800*ln(3)^2*Cf*Nf*pi*Tf
                        - 2309472*ln(3)*Ca^2*pi
                        + 4811400*ln(3)*Ca*Cf*pi
                        + 839808*ln(3)*Ca*Nf*pi*Tf
                        - 1749600*ln(3)*Cf*Nf*pi*Tf
                        - 206712*Ca^2*pi^3
                        + 430650*Ca*Cf*pi^3
                        + 75168*Ca*Nf*pi^3*Tf
                        - 156600*Cf*Nf*pi^3*Tf))/(39366*sqrt(3))*ggr^6;

gamma23_smom := - (4*Cf)/3*ggr^2

                + (Cf*( + 264*psiprime(1/3)*Ca
                        + 144*psiprime(1/3)*Cf
                        - 96*psiprime(1/3)*Nf*Tf
                        - 176*Ca*pi^2
                        - 6651*Ca
                        - 96*Cf*pi^2
                        - 288*Cf
                        + 64*Nf*pi^2*Tf
                        + 2340*Nf*Tf))/486*ggr^4

                + (Cf*( - 256608*sqrt(3)*psiprime(1/3)^2*Ca^2
                        + 477504*sqrt(3)*psiprime(1/3)^2*Ca*Cf
                        + 93312*sqrt(3)*psiprime(1/3)^2*Ca*Nf*Tf
                        - 103680*sqrt(3)*psiprime(1/3)^2*Cf^2
                        - 156672*sqrt(3)*psiprime(1/3)^2*Cf*Nf*Tf
                        + 342144*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
                        - 1082808*sqrt(3)*psiprime(1/3)*Ca^2
                        - 636672*sqrt(3)*psiprime(1/3)*Ca*Cf*pi^2
                        + 7978176*sqrt(3)*psiprime(1/3)*Ca*Cf
                        - 124416*sqrt(3)*psiprime(1/3)*Ca*Nf*pi^2*Tf
                        - 150336*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
                        + 138240*sqrt(3)*psiprime(1/3)*Cf^2*pi^2
                        + 1537056*sqrt(3)*psiprime(1/3)*Cf^2
                        + 208896*sqrt(3)*psiprime(1/3)*Cf*Nf*pi^2*Tf
                        - 3297024*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
                        + 176256*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
                        - 106920*sqrt(3)*psiprime3(1/3)*Ca^2
                        + 204768*sqrt(3)*psiprime3(1/3)*Ca*Cf
                        + 38880*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
                        - 34992*sqrt(3)*psiprime3(1/3)*Cf^2
                        - 75168*sqrt(3)*psiprime3(1/3)*Cf*Nf*Tf
                        - 49653648*sqrt(3)*ss2(pi/6)*Ca^2
                        + 117993024*sqrt(3)*ss2(pi/6)*Ca*Cf
                        + 18055872*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
                        - 1679616*sqrt(3)*ss2(pi/6)*Cf^2
                        - 43670016*sqrt(3)*ss2(pi/6)*Cf*Nf*Tf
                        + 99307296*sqrt(3)*ss2(pi/2)*Ca^2
                        - 235986048*sqrt(3)*ss2(pi/2)*Ca*Cf
                        - 36111744*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
                        + 3359232*sqrt(3)*ss2(pi/2)*Cf^2
                        + 87340032*sqrt(3)*ss2(pi/2)*Cf*Nf*Tf
                        + 82756080*sqrt(3)*ss3(pi/6)*Ca^2
                        - 196655040*sqrt(3)*ss3(pi/6)*Ca*Cf
                        - 30093120*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
                        + 2799360*sqrt(3)*ss3(pi/6)*Cf^2
                        + 72783360*sqrt(3)*ss3(pi/6)*Cf*Nf*Tf
                        - 66204864*sqrt(3)*ss3(pi/2)*Ca^2
                        + 157324032*sqrt(3)*ss3(pi/2)*Ca*Cf
                        + 24074496*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
                        - 2239488*sqrt(3)*ss3(pi/2)*Cf^2
                        - 58226688*sqrt(3)*ss3(pi/2)*Cf*Nf*Tf
                        + 171072*sqrt(3)*Ca^2*pi^4
                        + 721872*sqrt(3)*Ca^2*pi^2
                        + 384912*sqrt(3)*Ca^2*scripth312
                        + 384912*sqrt(3)*Ca^2*scripth432
                        + 12369672*sqrt(3)*Ca^2*z3
                        - 37423134*sqrt(3)*Ca^2
                        - 333824*sqrt(3)*Ca*Cf*pi^4
                        - 5318784*sqrt(3)*Ca*Cf*pi^2
                        + 653184*sqrt(3)*Ca*Cf*scripth312
                        + 653184*sqrt(3)*Ca*Cf*scripth432
                        - 11897280*sqrt(3)*Ca*Cf*z3
                        + 367416*sqrt(3)*Ca*Cf
                        - 62208*sqrt(3)*Ca*Nf*pi^4*Tf
                        + 100224*sqrt(3)*Ca*Nf*pi^2*Tf
                        - 139968*sqrt(3)*Ca*Nf*scripth312*Tf
                        - 139968*sqrt(3)*Ca*Nf*scripth432*Tf
                        - 1749600*sqrt(3)*Ca*Nf*Tf*z3
                        + 24312312*sqrt(3)*Ca*Nf*Tf
                        + 47232*sqrt(3)*Cf^2*pi^4
                        - 1024704*sqrt(3)*Cf^2*pi^2
                        + 139968*sqrt(3)*Cf^2*scripth312
                        + 139968*sqrt(3)*Cf^2*scripth432
                        - 1399680*sqrt(3)*Cf^2*z3
                        + 729648*sqrt(3)*Cf^2
                        + 130816*sqrt(3)*Cf*Nf*pi^4*Tf
                        + 2198016*sqrt(3)*Cf*Nf*pi^2*Tf
                        - 186624*sqrt(3)*Cf*Nf*scripth312*Tf
                        - 186624*sqrt(3)*Cf*Nf*scripth432*Tf
                        + 3079296*sqrt(3)*Cf*Nf*Tf*z3
                        + 4039632*sqrt(3)*Cf*Nf*Tf
                        - 117504*sqrt(3)*Nf^2*pi^2*Tf^2
                        - 3494016*sqrt(3)*Nf^2*Tf^2
                        - 344817*ln(3)^2*Ca^2*pi
                        + 819396*ln(3)^2*Ca*Cf*pi
                        + 125388*ln(3)^2*Ca*Nf*pi*Tf
                        - 11664*ln(3)^2*Cf^2*pi
                        - 303264*ln(3)^2*Cf*Nf*pi*Tf
                        + 4137804*ln(3)*Ca^2*pi
                        - 9832752*ln(3)*Ca*Cf*pi
                        - 1504656*ln(3)*Ca*Nf*pi*Tf
                        + 139968*ln(3)*Cf^2*pi
                        + 3639168*ln(3)*Cf*Nf*pi*Tf
                        + 370359*Ca^2*pi^3
                        - 880092*Ca*Cf*pi^3
                        - 134676*Ca*Nf*pi^3*Tf
                        + 12528*Cf^2*pi^3
                        + 325728*Cf*Nf*pi^3*Tf))/(157464*sqrt(3))*ggr^6;

gamma33_smom := 0;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


C_11 := + 1 

        + (Cf*( + 192*psiprime(1/3)*al
                - 216*psiprime(1/3)
                - 128*al*pi^2
                - 144*al
                + 144*pi^2
                + 2763))/324*ggr^2

        + (Cf*( + 294912*sqrt(3)*psiprime(1/3)^2*al^2*Cf
                - 663552*sqrt(3)*psiprime(1/3)^2*al*Cf
                + 62208*sqrt(3)*psiprime(1/3)^2*Ca
                + 248832*sqrt(3)*psiprime(1/3)^2*Cf
                + 580608*sqrt(3)*psiprime(1/3)*al^2*Ca
                - 393216*sqrt(3)*psiprime(1/3)*al^2*Cf*pi^2
                - 857088*sqrt(3)*psiprime(1/3)*al^2*Cf
                - 1111968*sqrt(3)*psiprime(1/3)*al*Ca
                + 884736*sqrt(3)*psiprime(1/3)*al*Cf*pi^2
                + 13360896*sqrt(3)*psiprime(1/3)*al*Cf
                - 82944*sqrt(3)*psiprime(1/3)*Ca*pi^2
                + 974592*sqrt(3)*psiprime(1/3)*Ca
                - 331776*sqrt(3)*psiprime(1/3)*Cf*pi^2
                - 16819488*sqrt(3)*psiprime(1/3)*Cf
                + 2052864*sqrt(3)*psiprime(1/3)*Nf*Tf
                - 46656*sqrt(3)*psiprime3(1/3)*al*Ca
                - 82944*sqrt(3)*psiprime3(1/3)*al*Cf
                + 145152*sqrt(3)*psiprime3(1/3)*Ca
                - 5184*sqrt(3)*psiprime3(1/3)*Cf
                - 25194240*sqrt(3)*ss2(pi/6)*al*Ca
                + 40310784*sqrt(3)*ss2(pi/6)*al*Cf
                + 65505024*sqrt(3)*ss2(pi/6)*Ca
                - 94058496*sqrt(3)*ss2(pi/6)*Cf
                + 50388480*sqrt(3)*ss2(pi/2)*al*Ca
                - 80621568*sqrt(3)*ss2(pi/2)*al*Cf
                - 131010048*sqrt(3)*ss2(pi/2)*Ca
                + 188116992*sqrt(3)*ss2(pi/2)*Cf
                + 41990400*sqrt(3)*ss3(pi/6)*al*Ca
                - 67184640*sqrt(3)*ss3(pi/6)*al*Cf
                - 109175040*sqrt(3)*ss3(pi/6)*Ca
                + 156764160*sqrt(3)*ss3(pi/6)*Cf
                - 33592320*sqrt(3)*ss3(pi/2)*al*Ca
                + 53747712*sqrt(3)*ss3(pi/2)*al*Cf
                + 87340032*sqrt(3)*ss3(pi/2)*Ca
                - 125411328*sqrt(3)*ss3(pi/2)*Cf
                - 387072*sqrt(3)*al^2*Ca*pi^2
                - 505440*sqrt(3)*al^2*Ca
                + 131072*sqrt(3)*al^2*Cf*pi^4
                + 571392*sqrt(3)*al^2*Cf*pi^2
                + 616896*sqrt(3)*al^2*Cf
                + 124416*sqrt(3)*al*Ca*pi^4
                + 741312*sqrt(3)*al*Ca*pi^2
                + 746496*sqrt(3)*al*Ca*scripth312
                + 746496*sqrt(3)*al*Ca*scripth432
                + 1679616*sqrt(3)*al*Ca*z3
                - 1714608*sqrt(3)*al*Ca
                - 73728*sqrt(3)*al*Cf*pi^4
                - 8907264*sqrt(3)*al*Cf*pi^2
                + 1492992*sqrt(3)*al*Cf*scripth312
                + 1492992*sqrt(3)*al*Cf*scripth432
                + 3359232*sqrt(3)*al*Cf*z3
                - 3348864*sqrt(3)*al*Cf
                - 359424*sqrt(3)*Ca*pi^4
                - 649728*sqrt(3)*Ca*pi^2
                - 1213056*sqrt(3)*Ca*scripth312
                - 1213056*sqrt(3)*Ca*scripth432
                - 24354432*sqrt(3)*Ca*z3
                + 79566624*sqrt(3)*Ca
                + 124416*sqrt(3)*Cf*pi^4
                + 11212992*sqrt(3)*Cf*pi^2
                - 1679616*sqrt(3)*Cf*scripth312
                - 1679616*sqrt(3)*Cf*scripth432
                + 3919104*sqrt(3)*Cf*z3
                + 20576997*sqrt(3)*Cf
                - 1368576*sqrt(3)*Nf*pi^2*Tf
                - 32160888*sqrt(3)*Nf*Tf
                - 174960*ln(3)^2*al*Ca*pi
                + 279936*ln(3)^2*al*Cf*pi
                + 454896*ln(3)^2*Ca*pi
                - 653184*ln(3)^2*Cf*pi
                + 2099520*ln(3)*al*Ca*pi
                - 3359232*ln(3)*al*Cf*pi
                - 5458752*ln(3)*Ca*pi
                + 7838208*ln(3)*Cf*pi
                + 187920*al*Ca*pi^3
                - 300672*al*Cf*pi^3
                - 488592*Ca*pi^3
                + 701568*Cf*pi^3))/(839808*sqrt(3))*ggr^4;

C_12 := + (Cf*( -  48*psiprime(1/3)*al
                + 48*psiprime(1/3)
                + 32*al*pi^2
                + 36*al
                - 32*pi^2
                - 927))/324*ggr^2

        + (Cf*( - 129024*sqrt(3)*psiprime(1/3)^2*al^2*Cf
                + 276480*sqrt(3)*psiprime(1/3)^2*al*Cf
                + 124416*sqrt(3)*psiprime(1/3)^2*Ca
                - 396288*sqrt(3)*psiprime(1/3)^2*Cf
                - 207360*sqrt(3)*psiprime(1/3)*al^2*Ca
                + 172032*sqrt(3)*psiprime(1/3)*al^2*Cf*pi^2
                + 421632*sqrt(3)*psiprime(1/3)*al^2*Cf
                - 147744*sqrt(3)*psiprime(1/3)*al*Ca
                - 368640*sqrt(3)*psiprime(1/3)*al*Cf*pi^2
                - 2847744*sqrt(3)*psiprime(1/3)*al*Cf
                - 165888*sqrt(3)*psiprime(1/3)*Ca*pi^2
                + 2208384*sqrt(3)*psiprime(1/3)*Ca
                + 528384*sqrt(3)*psiprime(1/3)*Cf*pi^2
                - 2817504*sqrt(3)*psiprime(1/3)*Cf
                - 559872*sqrt(3)*psiprime(1/3)*Nf*Tf
                + 15552*sqrt(3)*psiprime3(1/3)*al*Ca
                + 20736*sqrt(3)*psiprime3(1/3)*al*Cf
                + 18144*sqrt(3)*psiprime3(1/3)*Ca
                - 155520*sqrt(3)*psiprime3(1/3)*Cf
                + 5038848*sqrt(3)*ss2(pi/6)*al*Ca
                + 15116544*sqrt(3)*ss2(pi/6)*Ca
                - 73903104*sqrt(3)*ss2(pi/6)*Cf
                - 10077696*sqrt(3)*ss2(pi/2)*al*Ca
                - 30233088*sqrt(3)*ss2(pi/2)*Ca
                + 147806208*sqrt(3)*ss2(pi/2)*Cf
                - 8398080*sqrt(3)*ss3(pi/6)*al*Ca
                - 25194240*sqrt(3)*ss3(pi/6)*Ca
                + 123171840*sqrt(3)*ss3(pi/6)*Cf
                + 6718464*sqrt(3)*ss3(pi/2)*al*Ca
                + 20155392*sqrt(3)*ss3(pi/2)*Ca
                - 98537472*sqrt(3)*ss3(pi/2)*Cf
                + 138240*sqrt(3)*al^2*Ca*pi^2
                + 225504*sqrt(3)*al^2*Ca
                - 57344*sqrt(3)*al^2*Cf*pi^4
                - 281088*sqrt(3)*al^2*Cf*pi^2
                - 383616*sqrt(3)*al^2*Cf
                - 41472*sqrt(3)*al*Ca*pi^4
                + 98496*sqrt(3)*al*Ca*pi^2
                - 186624*sqrt(3)*al*Ca*scripth312
                - 186624*sqrt(3)*al*Ca*scripth432
                - 839808*sqrt(3)*al*Ca*z3
                + 594864*sqrt(3)*al*Ca
                + 67584*sqrt(3)*al*Cf*pi^4
                + 1898496*sqrt(3)*al*Cf*pi^2
                - 373248*sqrt(3)*al*Cf*scripth312
                - 373248*sqrt(3)*al*Cf*scripth432
                + 440640*sqrt(3)*al*Cf
                + 6912*sqrt(3)*Ca*pi^4
                - 1472256*sqrt(3)*Ca*pi^2
                + 93312*sqrt(3)*Ca*scripth312
                + 93312*sqrt(3)*Ca*scripth432
                + 839808*sqrt(3)*Ca*z3
                - 23258016*sqrt(3)*Ca
                + 238592*sqrt(3)*Cf*pi^4
                + 1878336*sqrt(3)*Cf*pi^2
                + 373248*sqrt(3)*Cf*scripth312
                + 373248*sqrt(3)*Cf*scripth432
                + 13996800*sqrt(3)*Cf*z3
                - 17134821*sqrt(3)*Cf
                + 373248*sqrt(3)*Nf*pi^2*Tf
                + 11611512*sqrt(3)*Nf*Tf
                + 34992*ln(3)^2*al*Ca*pi
                + 104976*ln(3)^2*Ca*pi
                - 513216*ln(3)^2*Cf*pi
                - 419904*ln(3)*al*Ca*pi
                - 1259712*ln(3)*Ca*pi
                + 6158592*ln(3)*Cf*pi
                - 37584*al*Ca*pi^3
                - 112752*Ca*pi^3
                + 551232*Cf*pi^3))/(839808*sqrt(3))*ggr^4;

C_13 := + (Cf*( + 48*psiprime(1/3)*al
                - 24*psiprime(1/3)
                - 32*al*pi^2
                - 198*al
                + 16*pi^2
                - 9))/324*ggr^2

        + (Cf*( + 129024*sqrt(3)*psiprime(1/3)^2*al^2*Cf
                - 193536*sqrt(3)*psiprime(1/3)^2*al*Cf
                - 124416*sqrt(3)*psiprime(1/3)^2*Ca
                + 322560*sqrt(3)*psiprime(1/3)^2*Cf
                + 129600*sqrt(3)*psiprime(1/3)*al^2*Ca
                - 172032*sqrt(3)*psiprime(1/3)*al^2*Cf*pi^2
                - 743040*sqrt(3)*psiprime(1/3)*al^2*Cf
                + 1314144*sqrt(3)*psiprime(1/3)*al*Ca
                + 258048*sqrt(3)*psiprime(1/3)*al*Cf*pi^2
                + 1156032*sqrt(3)*psiprime(1/3)*al*Cf
                + 165888*sqrt(3)*psiprime(1/3)*Ca*pi^2
                + 1428192*sqrt(3)*psiprime(1/3)*Ca
                - 430080*sqrt(3)*psiprime(1/3)*Cf*pi^2
                - 9328608*sqrt(3)*psiprime(1/3)*Cf
                + 311040*sqrt(3)*psiprime(1/3)*Nf*Tf
                + 15552*sqrt(3)*psiprime3(1/3)*al*Ca
                - 20736*sqrt(3)*psiprime3(1/3)*al*Cf
                + 20736*sqrt(3)*psiprime3(1/3)*Ca
                - 134784*sqrt(3)*psiprime3(1/3)*Cf
                + 10077696*sqrt(3)*ss2(pi/6)*al*Ca
                + 12597120*sqrt(3)*ss2(pi/6)*Ca
                - 80621568*sqrt(3)*ss2(pi/6)*Cf
                - 20155392*sqrt(3)*ss2(pi/2)*al*Ca
                - 25194240*sqrt(3)*ss2(pi/2)*Ca
                + 161243136*sqrt(3)*ss2(pi/2)*Cf
                - 16796160*sqrt(3)*ss3(pi/6)*al*Ca
                - 20995200*sqrt(3)*ss3(pi/6)*Ca
                + 134369280*sqrt(3)*ss3(pi/6)*Cf
                + 13436928*sqrt(3)*ss3(pi/2)*al*Ca
                + 16796160*sqrt(3)*ss3(pi/2)*Ca
                - 107495424*sqrt(3)*ss3(pi/2)*Cf
                - 86400*sqrt(3)*al^2*Ca*pi^2
                - 517104*sqrt(3)*al^2*Ca
                + 57344*sqrt(3)*al^2*Cf*pi^4
                + 495360*sqrt(3)*al^2*Cf*pi^2
                + 974592*sqrt(3)*al^2*Cf
                - 41472*sqrt(3)*al*Ca*pi^4
                - 876096*sqrt(3)*al*Ca*pi^2
                + 186624*sqrt(3)*al*Ca*scripth312
                + 186624*sqrt(3)*al*Ca*scripth432
                - 1679616*sqrt(3)*al*Ca*z3
                - 1662120*sqrt(3)*al*Ca
                - 30720*sqrt(3)*al*Cf*pi^4
                - 770688*sqrt(3)*al*Cf*pi^2
                + 373248*sqrt(3)*al*Cf*scripth312
                + 373248*sqrt(3)*al*Cf*scripth432
                + 629856*sqrt(3)*al*Cf
                - 110592*sqrt(3)*Ca*pi^4
                - 952128*sqrt(3)*Ca*pi^2
                - 93312*sqrt(3)*Ca*scripth312
                - 93312*sqrt(3)*Ca*scripth432
                + 629856*sqrt(3)*Ca*z3
                - 1840968*sqrt(3)*Ca
                + 502784*sqrt(3)*Cf*pi^4
                + 6219072*sqrt(3)*Cf*pi^2
                - 186624*sqrt(3)*Cf*scripth312
                - 186624*sqrt(3)*Cf*scripth432
                + 11757312*sqrt(3)*Cf*z3
                - 2984931*sqrt(3)*Cf
                - 207360*sqrt(3)*Nf*pi^2*Tf
                + 390744*sqrt(3)*Nf*Tf
                + 69984*ln(3)^2*al*Ca*pi
                + 87480*ln(3)^2*Ca*pi
                - 559872*ln(3)^2*Cf*pi
                - 839808*ln(3)*al*Ca*pi
                - 1049760*ln(3)*Ca*pi
                + 6718464*ln(3)*Cf*pi
                - 75168*al*Ca*pi^3
                - 93960*Ca*pi^3
                + 601344*Cf*pi^3))/(839808*sqrt(3))*ggr^4;

C_22 := + 1 

        + (Cf*( + 36*psiprime(1/3)*al
                - 42*psiprime(1/3)
                - 24*al*pi^2
                - 27*al
                + 28*pi^2
                + 459))/81*ggr^2

        + (Cf*( + 5184*sqrt(3)*psiprime(1/3)^2*al^2*Cf
                - 12096*sqrt(3)*psiprime(1/3)^2*al*Cf
                + 5832*sqrt(3)*psiprime(1/3)^2*Ca
                - 4608*sqrt(3)*psiprime(1/3)^2*Cf
                + 11664*sqrt(3)*psiprime(1/3)*al^2*Ca
                - 6912*sqrt(3)*psiprime(1/3)*al^2*Cf*pi^2
                - 13608*sqrt(3)*psiprime(1/3)*al^2*Cf
                - 39366*sqrt(3)*psiprime(1/3)*al*Ca
                + 16128*sqrt(3)*psiprime(1/3)*al*Cf*pi^2
                + 328536*sqrt(3)*psiprime(1/3)*al*Cf
                - 7776*sqrt(3)*psiprime(1/3)*Ca*pi^2
                + 99468*sqrt(3)*psiprime(1/3)*Ca
                + 6144*sqrt(3)*psiprime(1/3)*Cf*pi^2
                - 613656*sqrt(3)*psiprime(1/3)*Cf
                + 46656*sqrt(3)*psiprime(1/3)*Nf*Tf
                - 972*sqrt(3)*psiprime3(1/3)*al*Ca
                - 1944*sqrt(3)*psiprime3(1/3)*al*Cf
                + 5103*sqrt(3)*psiprime3(1/3)*Ca
                - 5022*sqrt(3)*psiprime3(1/3)*Cf
                - 629856*sqrt(3)*ss2(pi/6)*al*Ca
                + 1259712*sqrt(3)*ss2(pi/6)*al*Cf
                + 2519424*sqrt(3)*ss2(pi/6)*Ca
                - 5248800*sqrt(3)*ss2(pi/6)*Cf
                + 1259712*sqrt(3)*ss2(pi/2)*al*Ca
                - 2519424*sqrt(3)*ss2(pi/2)*al*Cf
                - 5038848*sqrt(3)*ss2(pi/2)*Ca
                + 10497600*sqrt(3)*ss2(pi/2)*Cf
                + 1049760*sqrt(3)*ss3(pi/6)*al*Ca
                - 2099520*sqrt(3)*ss3(pi/6)*al*Cf
                - 4199040*sqrt(3)*ss3(pi/6)*Ca
                + 8748000*sqrt(3)*ss3(pi/6)*Cf
                - 839808*sqrt(3)*ss3(pi/2)*al*Ca
                + 1679616*sqrt(3)*ss3(pi/2)*al*Cf
                + 3359232*sqrt(3)*ss3(pi/2)*Ca
                - 6998400*sqrt(3)*ss3(pi/2)*Cf
                - 7776*sqrt(3)*al^2*Ca*pi^2
                - 8748*sqrt(3)*al^2*Ca
                + 2304*sqrt(3)*al^2*Cf*pi^4
                + 9072*sqrt(3)*al^2*Cf*pi^2
                + 7290*sqrt(3)*al^2*Cf
                + 2592*sqrt(3)*al*Ca*pi^4
                + 26244*sqrt(3)*al*Ca*pi^2
                + 17496*sqrt(3)*al*Ca*scripth312
                + 17496*sqrt(3)*al*Ca*scripth432
                + 26244*sqrt(3)*al*Ca*z3
                - 34992*sqrt(3)*al*Ca
                - 192*sqrt(3)*al*Cf*pi^4
                - 219024*sqrt(3)*al*Cf*pi^2
                + 34992*sqrt(3)*al*Cf*scripth312
                + 34992*sqrt(3)*al*Cf*scripth432
                + 104976*sqrt(3)*al*Cf*z3
                - 90882*sqrt(3)*al*Cf
                - 11016*sqrt(3)*Ca*pi^4
                - 66312*sqrt(3)*Ca*pi^2
                - 34992*sqrt(3)*Ca*scripth312
                - 34992*sqrt(3)*Ca*scripth432
                - 734832*sqrt(3)*Ca*z3
                + 1759644*sqrt(3)*Ca
                + 11344*sqrt(3)*Cf*pi^4
                + 409104*sqrt(3)*Cf*pi^2
                - 40824*sqrt(3)*Cf*scripth312
                - 40824*sqrt(3)*Cf*scripth432
                + 559872*sqrt(3)*Cf*z3
                + 107568*sqrt(3)*Cf
                - 31104*sqrt(3)*Nf*pi^2*Tf
                - 642168*sqrt(3)*Nf*Tf
                - 4374*ln(3)^2*al*Ca*pi
                + 8748*ln(3)^2*al*Cf*pi
                + 17496*ln(3)^2*Ca*pi
                - 36450*ln(3)^2*Cf*pi
                + 52488*ln(3)*al*Ca*pi
                - 104976*ln(3)*al*Cf*pi
                - 209952*ln(3)*Ca*pi
                + 437400*ln(3)*Cf*pi
                + 4698*al*Ca*pi^3
                - 9396*al*Cf*pi^3
                - 18792*Ca*pi^3
                + 39150*Cf*pi^3))/(26244*sqrt(3))*ggr^4;

C_23 := + (Cf*( + 24*psiprime(1/3)
                - 54*al
                - 16*pi^2
                - 297))/162*ggr^2

        + (Cf*( + 13824*sqrt(3)*psiprime(1/3)^2*al*Cf
                - 23328*sqrt(3)*psiprime(1/3)^2*Ca
                + 35136*sqrt(3)*psiprime(1/3)^2*Cf
                - 5832*sqrt(3)*psiprime(1/3)*al^2*Ca
                - 19440*sqrt(3)*psiprime(1/3)*al^2*Cf
                + 107892*sqrt(3)*psiprime(1/3)*al*Ca
                - 18432*sqrt(3)*psiprime(1/3)*al*Cf*pi^2
                - 342144*sqrt(3)*psiprime(1/3)*al*Cf
                + 31104*sqrt(3)*psiprime(1/3)*Ca*pi^2
                - 122472*sqrt(3)*psiprime(1/3)*Ca
                - 46848*sqrt(3)*psiprime(1/3)*Cf*pi^2
                + 824904*sqrt(3)*psiprime(1/3)*Cf
                - 44064*sqrt(3)*psiprime(1/3)*Nf*Tf
                + 972*sqrt(3)*psiprime3(1/3)*al*Ca
                - 9720*sqrt(3)*psiprime3(1/3)*Ca
                + 18792*sqrt(3)*psiprime3(1/3)*Cf
                + 944784*sqrt(3)*ss2(pi/6)*al*Ca
                - 1679616*sqrt(3)*ss2(pi/6)*al*Cf
                - 4513968*sqrt(3)*ss2(pi/6)*Ca
                + 10917504*sqrt(3)*ss2(pi/6)*Cf
                - 1889568*sqrt(3)*ss2(pi/2)*al*Ca
                + 3359232*sqrt(3)*ss2(pi/2)*al*Cf
                + 9027936*sqrt(3)*ss2(pi/2)*Ca
                - 21835008*sqrt(3)*ss2(pi/2)*Cf
                - 1574640*sqrt(3)*ss3(pi/6)*al*Ca
                + 2799360*sqrt(3)*ss3(pi/6)*al*Cf
                + 7523280*sqrt(3)*ss3(pi/6)*Ca
                - 18195840*sqrt(3)*ss3(pi/6)*Cf
                + 1259712*sqrt(3)*ss3(pi/2)*al*Ca
                - 2239488*sqrt(3)*ss3(pi/2)*al*Cf
                - 6018624*sqrt(3)*ss3(pi/2)*Ca
                + 14556672*sqrt(3)*ss3(pi/2)*Cf
                + 3888*sqrt(3)*al^2*Ca*pi^2
                - 21870*sqrt(3)*al^2*Ca
                + 12960*sqrt(3)*al^2*Cf*pi^2
                + 37908*sqrt(3)*al^2*Cf
                - 2592*sqrt(3)*al*Ca*pi^4
                - 71928*sqrt(3)*al*Ca*pi^2
                - 52488*sqrt(3)*al*Ca*z3
                - 113724*sqrt(3)*al*Ca
                + 6144*sqrt(3)*al*Cf*pi^4
                + 228096*sqrt(3)*al*Cf*pi^2
                - 139968*sqrt(3)*al*Cf*z3
                + 76788*sqrt(3)*al*Cf
                + 15552*sqrt(3)*Ca*pi^4
                + 81648*sqrt(3)*Ca*pi^2
                + 34992*sqrt(3)*Ca*scripth312
                + 34992*sqrt(3)*Ca*scripth432
                + 1277208*sqrt(3)*Ca*z3
                - 2488482*sqrt(3)*Ca
                - 34496*sqrt(3)*Cf*pi^4
                - 549936*sqrt(3)*Cf*pi^2
                + 46656*sqrt(3)*Cf*scripth312
                + 46656*sqrt(3)*Cf*scripth432
                - 1609632*sqrt(3)*Cf*z3
                - 188892*sqrt(3)*Cf
                + 29376*sqrt(3)*Nf*pi^2*Tf
                + 946080*sqrt(3)*Nf*Tf
                + 6561*ln(3)^2*al*Ca*pi
                - 11664*ln(3)^2*al*Cf*pi
                - 31347*ln(3)^2*Ca*pi
                + 75816*ln(3)^2*Cf*pi
                - 78732*ln(3)*al*Ca*pi
                + 139968*ln(3)*al*Cf*pi
                + 376164*ln(3)*Ca*pi
                - 909792*ln(3)*Cf*pi
                - 7047*al*Ca*pi^3
                + 12528*al*Cf*pi^3
                + 33669*Ca*pi^3
                - 81432*Cf*pi^3))/(104976*sqrt(3))*ggr^4;

C_33 := + 1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


